Parsec-scale properties of steep and flat spectrum extragalactic radio sources from a VLBA survey of a complete north polar cap sample

We observed with the VLBA at 2.3 and 8.6 GHz a complete flux-density limited sample of 482 radio sources with declination >+75 degrees brighter than 200 mJy at 1.4 GHz drawn from the NVSS catalog. 34% of the sources show parsec-scale emission above the flux density detection limit of 30 mJy; their accurate positions and parsec-scale structure parameters are determined. Among all the sources detected at least at the shortest VLBA baselines, the majority, or 72%, has a steep single-dish spectrum. The fraction of the sources with a detectable parsec-scale structure is above 95% among the flat-spectrum and close to 25% among the steep-spectrum objects. We identified 82 compact steep-spectrum source candidates, which make up 17% of the sample; most of them are reported for the first time. The compactness and the brightness temperature of the sources in our sample show a positive correlation with single-dish and VLBA spectral indices. All the sources with a significant 8 GHz variability were detected by the VLBA snapshot observations, which independently confirmed their compactness. We demonstrated that 54% of the sources detected by the VLBA at 2.3 GHz in our sample have a steep VLBA spectrum. The compact radio emission of these sources is likely dominated by optically thin jets or mini-lobes, not by an opaque jet core. These results show that future VLBI surveys aimed to search for new sources with parsec-scale structure should include not only flat-spectrum sources, but also steep-spectrum ones in order to reach an acceptable level of completeness.

==> anc/tab1.txt <==
# Title: Parsec-scale properties of steep and flat spectrum 
#   extragalactic radio sources from a VLBA survey 
#   of a complete north polar cap sample
# Authors: Popkov A.V., Kovalev Y.Y., Petrov L.Y., Kovalev Y.A.
#
# Table 1. The observing sample and the VLBA detection results.
#
# Columns description:
# (1) NVSS_name -- Source name in the NVSS catalog
# (2) F -- flag ('a', 'b', or 'c', see table note), if any
# (3) J2000_name -- J2000 object name 
# (4) B1950_Name -- B1950 object name
# (5) Det2 -- VLBA detection at 2.3 GHz: 'Y' for 'yes', 'N' for 'no'
# (6) Det8 -- VLBA detection at 8.6 GHz: 'Y' for 'yes', 'N' for 'no'
#
#    NVSS_name  F  J2000_name B1950_Name Det2 Det8
J000024+812348     J0000+8123   2357+811    N    N
J000512+813505     J0005+8135   0002+813    N    N
J000839+842607     J0008+8426   0005+841    N    N
J000943+772440     J0009+7724   0006+771    Y    Y
J000947+760319     J0009+7603   0007+757    Y    Y
J001236+854313     J0012+8543   0009+854    N    N
J001311+774846     J0013+7748   0010+775    Y    N
J001525+775636     J0015+7756   0012+776    N    N
J001631+791651     J0016+7916   0013+790    N    N
J001708+813508     J0017+8135   0014+813    Y    Y
J001816+782744     J0018+7827   0015+781    N    N
J001958+803935     J0019+8039   0016+803    N    N
J002854+795843     J0028+7958   0025+797    N    N
J003040+844936     J0030+8449   0026+845    N    N
J003410+764707     J0034+7647   0030+765    N    N
J003433+801301     J0034+8013   0031+799    N    N
J003542+802558     J0035+8025   0032+801    N    N
J003812+844727     J0038+8447   0033+845    Y    Y
J003923+750523     J0039+7505   0036+748    N    N
J003934+770016     J0039+7700   0036+767    N    N
J004133+811448     J0041+8114   0037+809    N    Y
J004450+892927     J0044+8929   0026+892    N    N
J004528+754229     J0045+7542   0042+754    N    N
J004617+751752     J0046+7517   0042+750    N    N
J005111+841157     J0051+8411   0046+839    N    N
J005602+782322     J0056+7823   0052+781    N    N
J005926+795502     J0059+7955   0055+796    N    N
J011010+784642     J0110+7846   0105+785    N    N
J011045+873822     J0110+8738   0100+873    N    N
J011732+892848     J0117+8928   0048+892    Y    Y
J012125+832855     J0121+8328   0115+832    N    N
J012356+805617  b  J0123+8056   0118+806    N    N
J012520+842459     J0125+8424   0118+841    Y    N
J013156+844612     J0131+8446   0124+845    Y    N
J013814+760912     J0138+7609   0133+758    N    N
J014421+820031     J0144+8200   0138+817    N    N
J015207+755035  b  J0152+7550   0147+755    N    N
J015711+755228     J0157+7552   0152+756    Y    N
J020205+811545     J0202+8115   0155+810    Y    Y
J020210+794900     J0202+7949   0156+795    N    N
J020307+810612     J0203+8106   0157+808    Y    Y
J020537+752207     J0205+7522   0200+751    Y    Y
J020634+832501     J0206+8325   0159+831    N    N
J020723+795602     J0207+7956   0201+796    Y    N
J021735+794551     J0217+7945   0211+795    N    N
J022003+800442     J0220+8004   0213+798    N    N
J022213+805524     J0222+8055   0215+806    N    N
J022235+861727  a  J0222+8618   0210+860    N    N
J022248+861851  a  J0222+8618   0210+860    N    N
J022249+862027  a  J0222+8618   0210+860    N    N
J022454+765554     J0224+7655   0219+767    Y    N
J022914+774316     J0229+7743   0223+774    Y    N
J023010+814129     J0230+8141   0223+814    Y    Y
J023255+782520     J0232+7825   0227+782    Y    N
J025100+791400     J0251+7914   0244+790    N    N
J025417+791147     J0254+7911   0247+789    N    N
J025752+784347     J0257+7843   0251+785    Y    Y
J025836+794319     J0258+7943   0251+795    N    N
J030010+790639     J0300+7906   0253+789    N    N
J030011+820238     J0300+8202   0252+818    Y    Y
J030210+784322     J0302+7843   0255+785    N    N
J030454+772731     J0304+7727   0258+772    Y    Y
J030606+793347     J0306+7933   0259+793    N    N
J030641+820034     J0306+8200   0258+818    Y    Y
J030658+755331     J0306+7553   0301+756    N    N
J030736+773505     J0307+7735   0301+773    N    N
J033021+763323     J0330+7633   0324+763    N    Y
J034426+862042     J0344+8620   0328+861    N    N
J035150+800437     J0351+8004   0343+799    N    N
J035446+800929     J0354+8009   0346+800    Y    Y
J035629+763742     J0356+7637   0349+764    N    N
J035817+783719     J0358+7837   0351+784    N    N
J040044+762113     J0400+7621   0354+762    N    N
J040212+824135     J0402+8241   0352+825    Y    Y
J040316+761653  b  J0403+7616   0356+761    N    N
J040618+814644     J0406+8146   0357+816    N    N
J040652+763354     J0406+7633   0400+764    N    N
J041039+820823     J0410+8208   0401+820    Y    Y
J041045+765645     J0410+7656   0403+768    Y    Y
J041426+761243     J0414+7612   0407+760    N    N
J041526+775337     J0415+7753   0408+777    Y    Y
J041531+842458     J0415+8424   0402+842    N    N
J041815+804800     J0418+8048   0409+806    N    N
J041946+755915     J0419+7559   0413+758    N    N
J042205+762708     J0422+7627   0415+763    N    N
J042238+854823     J0422+8548   0406+856    N    N
J042246+791956     J0422+7919   0414+792    N    N
J042408+765341     J0424+7653   0417+767    N    N
J042918+770912     J0429+7709   0422+770    N    N
J042954+870541     J0429+8705   0407+869    N    N
J043721+805022     J0437+8050   0428+807    N    N
J044115+760116     J0441+7601   0434+759    N    N
J044545+783856     J0445+7838   0437+785    Y    Y
J044900+823318     J0449+8233   0438+824    Y    Y
J045150+801324     J0451+8013   0443+801    N    N
J045200+762634  b  J0452+7626   0445+763    N    N
J045528+762608     J0455+7626   0448+763    N    N
J045623+830913     J0456+8309   0445+830    N    N
J045922+761254     J0459+7612   0452+761    N    N
J050731+791257     J0507+7912   0459+791    Y    Y
J050842+843205     J0508+8432   0454+844    Y    Y
J051807+765011     J0518+7650   0510+767    N    N
J052024+840022     J0520+8400   0507+839    N    N
J052059+860046     J0520+8600   0502+859    N    N
J052539+873703     J0525+8737   0457+875    Y    N
J052542+761319     J0525+7613   0518+761    N    N
J053242+873139     J0532+8731   0505+874    N    N
J054050+751945     J0540+7519   0534+753    Y    N
J054338+823829     J0543+8238   0532+826    Y    Y
J054345+811843     J0543+8118   0533+812    Y    N
J054609+751449     J0546+7514   0539+752    N    N
J054826+755952     J0548+7559   0541+759    N    N
J055713+800120     J0557+8001   0548+800    N    N
J060433+800719     J0604+8007   0555+801    N    N
J061837+782123     J0618+7821   0610+783    N    N
J061943+753138     J0619+7531   0612+755    N    N
J062118+760504     J0621+7605   0614+761    Y    Y
J062205+871948     J0622+8719   0555+873    Y    N
J062602+820225     J0626+8202   0615+820    Y    Y
J062718+794015     J0627+7940   0618+796    N    N
J062957+845123     J0629+8451   0615+848    Y    N
J063012+763245  a  J0630+7632   0623+765    N    N
J063031+763257  a  J0630+7632   0623+765    N    N
J063057+812322     J0630+8123   0621+814    N    N
J063209+802027     J0632+8020   0623+803    Y    Y
J063717+793726     J0637+7937   0628+796    N    N
J063743+812528     J0637+8125   0627+814    Y    Y
J063825+841106     J0638+8411   0624+842    Y    N
J064045+781327     J0640+7813   0632+782    N    N
J064224+803108     J0642+8031   0633+805    N    N
J064418+801806     J0644+8018   0635+803    Y    Y
J064533+775727  a  J0645+7755   0638+779    N    N
J064558+775502  a  J0645+7755   0638+779    N    N
J064659+821506     J0646+8215   0636+823    N    N
J064840+775643     J0648+7756   0640+779    Y    N
J065514+765517     J0655+7655   0648+769    N    N
J070233+854952     J0702+8549   0645+858    Y    Y
J070248+860517     J0702+8605   0644+861    N    N
J070253+863421     J0702+8634   0642+866    N    N
J071452+815153     J0714+8151   0704+819    Y    Y
J071723+764234     J0717+7642   0710+767    N    N
J071906+751503     J0719+7515   0712+753    N    N
J072137+775040     J0721+7750   0714+779    N    N
J072611+791130     J0726+7911   0718+793    Y    Y
J072618+871146     J0726+8711   0701+872    N    N
J072712+854517     J0727+8545   0710+858    N    N
J072714+822329     J0727+8223   0716+824    N    N
J073433+765813     J0734+7658   0727+770    N    N
J074246+802741  a  J0743+8025   0734+805    N    N
J074305+802544  a  J0743+8025   0734+805    N    N
J074830+834030     J0748+8340   0736+837    N    N
J075058+824158     J0750+8241   0740+828    Y    Y
J080024+770936     J0800+7709   0753+772    N    N
J080230+762025     J0802+7620   0755+764    Y    N
J080625+755640     J0806+7556   0800+760    N    N
J080626+812620     J0806+8126   0757+815    Y    N
J080637+774607     J0806+7746   0759+779    Y    Y
J080734+784610     J0807+7846   0800+789    N    N
J080934+870203     J0809+8702   0747+871    N    N
J081345+761907     J0813+7619   0807+764    N    N
J081906+753733     J0819+7537   0812+757    N    N
J081924+810532     J0819+8105   0810+812    Y    Y
J082118+861446     J0821+8614   0804+863    N    N
J082550+765313     J0825+7653   0819+770    N    N
J083032+842510     J0830+8425   0818+845    N    N
J083236+800601     J0832+8006   0824+802    N    N
J083510+835024     J0835+8350   0824+840    Y    N
J083814+844603     J0838+8446   0825+849    N    N
J084833+783003     J0848+7830   0841+786    N    N
J085219+784050     J0852+7840   0845+788    N    N
J085834+750121     J0858+7501   0853+752    Y    N
J090112+780931     J0901+7809   0854+783    N    N
J090842+834543     J0908+8345   0858+839    N    N
J090959+832756     J0909+8327   0900+836    Y    Y
J091137+860733     J0911+8607   0857+863    Y    Y
J091709+802144     J0917+8021   0910+805    N    N
J091814+811139     J0918+8111   0910+814    N    N
J091934+772704     J0919+7727   0913+776    N    N
J091953+782528     J0919+7825   0913+786    Y    Y
J092016+862845     J0920+8628   0905+866    N    N
J092029+763611     J0920+7636   0914+768    N    N
J092359+811635     J0923+8116   0916+814    N    N
J093239+790629     J0932+7906   0926+793    N    Y
J093817+781528     J0938+7815   0932+784    N    N
J093923+831526     J0939+8315   0931+834    N    N
J094440+825408     J0944+8254   0936+831    Y    N
J094558+793204     J0945+7932   0939+797    N    N
J095310+803458     J0953+8034   0946+808    N    N
J095559+791134  c  J0956+7911   0950+794    Y    N
J100005+812702     J1000+8127   0953+816    Y    N
J100331+790851     J1003+7908   0958+793    N    N
J100551+773939     J1005+7739   1000+779    N    Y
J100741+813150     J1007+8131   1001+817    N    N
J100949+810719     J1009+8107   1003+813    N    N
J101015+825014     J1010+8250   1003+830    Y    Y
J101037+765052     J1010+7650   1005+770    N    N
J101330+855411  a  J1014+8553   1004+861    N    N
J101412+855349  a  J1014+8553   1004+861    N    N
J101608+761716     J1016+7617   1011+765    Y    Y
J101729+875602     J1017+8756   0959+881    N    N
J101734+810517     J1017+8105   1011+813    N    N
J102127+765553     J1021+7655   1016+771    Y    N
J102326+803255     J1023+8032   1018+808    N    Y
J102557+814452     J1025+8144   1020+820    Y    N
J102926+785241     J1029+7852   1024+791    N    N
J103106+784515     J1031+7845   1026+790    N    N
J103739+763250     J1037+7632   1033+768    N    N
J104207+754546     J1042+7545   1038+760    N    N
J104423+805440     J1044+8054   1039+811    Y    Y
J104941+812114     J1049+8121   1044+816    N    N
J105150+791341     J1051+7913   1047+794    N    N
J105218+831727     J1052+8317   1046+835    Y    Y
J105421+862936     J1054+8629   1046+867    Y    Y
J105730+885845     J1057+8858   1031+892    Y    N
J105811+811433     J1058+8114   1053+815    Y    Y
J110209+790554     J1102+7905   1058+793    Y    N
J110405+793253     J1104+7932   1100+798    Y    Y
J110412+765859     J1104+7658   1100+772    Y    Y
J110515+832801     J1105+8328   1100+837    N    N
J111341+833224     J1113+8332   1109+838    N    N
J111342+765450     J1113+7654   1110+771    N    N
J111606+765811     J1116+7658   1112+772    N    N
J111643+833513     J1116+8335   1112+838    N    N
J111918+804832     J1119+8048   1115+810    Y    Y
J112342+773123     J1123+7731   1120+777    N    N
J113359+783122     J1133+7831   1130+787    Y    N
J113910+832112     J1139+8321   1135+836    N    N
J114714+834600     J1147+8346   1144+840    N    N
J114829+782721     J1148+7827   1145+787    N    N
J114924+764504     J1149+7645   1146+770    N    N
J115312+805829     J1153+8058   1150+812    Y    Y
J115351+825630     J1153+8256   1150+832    N    N
J115504+753439     J1155+7534   1152+758    Y    N
J115522+815710     J1155+8157   1152+822    Y    N
J115608+823505     J1156+8235   1153+828    N    N
J115713+811824     J1157+8118   1154+815    Y    Y
J115713+752614     J1157+7526   1154+757    N    N
J120324+853429     J1203+8534   1200+858    N    N
J120328+840135     J1203+8401   1201+843    N    N
J120339+820611     J1203+8206   1201+823    N    N
J120433+835449     J1204+8354   1202+841    N    N
J120743+775618     J1207+7756   1205+782    N    N
J121257+753926     J1212+7539   1210+759    N    N
J121831+793425     J1218+7934   1216+798    Y    N
J122015+792732     J1220+7927   1218+797    N    N
J122324+843618     J1223+8436   1222+848    Y    Y
J122340+804004     J1223+8040   1221+809    Y    Y
J122518+860839     J1225+8608   1224+864    N    N
J123313+805434     J1233+8054   1231+811    Y    Y
J123421+773303  a  J1234+7730   1232+777    N    N
J123426+773013  a  J1234+7730   1232+777    N    N
J123708+835704     J1237+8357   1236+842    N    N
J123711+762651     J1237+7626   1235+767    N    N
J124124+861228     J1241+8612   1242+864    N    N
J124249+800028     J1242+8000   1241+802    N    N
J124407+875508     J1244+8755   1248+881    Y    N
J124521+761335     J1245+7613   1243+764    N    N
J125034+755748     J1250+7557   1248+762    N    N
J125731+795801     J1257+7958   1256+802    Y    Y
J125736+834231     J1257+8342   1257+839    Y    Y
J130035+805438     J1300+8054   1259+811    Y    N
J130500+785436     J1305+7854   1304+791    Y    Y
J130523+821640     J1305+8216   1305+825    Y    Y
J130538+815626     J1305+8156   1305+822    N    N
J130609+800826     J1306+8008   1305+804    Y    Y
J130620+801908     J1306+8019   1305+805    Y    Y
J130705+764918     J1307+7649   1305+770    Y    Y
J130811+854424     J1308+8544   1310+860    N    N
J131115+780926     J1311+7809   1310+784    N    N
J131723+821916     J1317+8219   1317+825    N    N
J132053+845011     J1320+8450   1322+850    Y    Y
J132145+831614     J1321+8316   1322+835    Y    Y
J132331+780947     J1323+7809   1322+784    N    N
J132351+794251     J1323+7942   1323+799    Y    Y
J132534+753505     J1325+7535   1324+758    Y    Y
J132756+822127     J1327+8221   1328+826    N    N
J133218+865005     J1332+8650   1338+870    N    N
J133708+803343  a  J1337+8033   1337+808    N    N
J133720+803252  a  J1337+8033   1337+808    N    N
J133742+791404     J1337+7914   1337+794    N    N
J134455+790710     J1344+7907   1344+793    Y    Y
J135117+755623     J1351+7556   1350+761    N    N
J135639+794340     J1356+7943   1357+799    N    N
J135755+764320     J1357+7643   1357+769    Y    Y
J135801+834021     J1358+8340   1400+839    Y    Y
J135840+785530     J1358+7855   1358+791    N    N
J135845+831932     J1358+8319   1401+835    N    N
J140043+860939     J1400+8609   1406+863    N    N
J140636+782810     J1406+7828   1406+787    Y    Y
J141419+790548     J1414+7905   1415+793    Y    N
J141718+805939     J1417+8059   1418+812    N    N
J141729+852938     J1417+8529   1423+857    N    N
J141806+781047     J1418+7810   1418+784    N    N
J141947+760033     J1419+7600   1419+762    N    N
J142114+751320     J1421+7513   1421+754    Y    Y
J142218+760707     J1422+7607   1422+763    N    N
J142248+770416     J1422+7704   1423+772    Y    N
J142613+794607     J1426+7946   1427+799    N    N
J143547+760526     J1435+7605   1436+763    Y    Y
J143635+800315     J1436+8003   1438+802    N    N
J144314+770726     J1443+7707   1443+773    Y    N
J144454+750102     J1444+7501   1445+752    N    N
J144709+765621     J1447+7656   1447+771    Y    N
J145347+801634     J1453+8016   1455+804    N    N
J150008+751851     J1500+7518   1500+755    N    N
J150207+860811     J1502+8608   1511+863    N    N
J150321+854240     J1503+8542   1511+859    N    N
J150440+802224     J1504+8022   1506+805    N    N
J150624+831928     J1506+8319   1510+835    Y    Y
J150832+752839     J1508+7528   1509+756    N    N
J151304+814326     J1513+8143   1516+819    N    N
J152308+764537     J1523+7645   1524+769    Y    N
J152750+785055     J1527+7850   1529+790    N    N
J152806+821713     J1528+8217   1532+824    Y    Y
J153049+825102     J1530+8251   1535+830    N    N
J153055+784441     J1530+7844   1532+789    N    N
J153112+770604     J1531+7706   1532+772    Y    Y
J153700+815431     J1537+8154   1540+820    Y    Y
J153902+781447     J1539+7814   1540+784    Y    N
J155359+751707     J1553+7517   1555+754    N    N
J155402+793853     J1554+7938   1556+797    N    N
J155934+781624     J1559+7816   1601+784    N    N
J160030+874704     J1600+8747   1624+879    N    N
J160222+801559     J1602+8015   1605+804    N    N
J160613+765802     J1606+7658   1607+770    N    Y
J160701+850215  a  J1607+8501   1616+851    Y    Y
J160752+850131  a  J1607+8501   1616+851    Y    Y
J160729+820134     J1607+8201   1612+821    N    N
J160929+793955     J1609+7939   1612+797    Y    Y
J161144+791104     J1611+7911   1614+793    N    N
J161758+762426     J1617+7624   1619+765    N    N
J161940+854921     J1619+8549   1631+859    Y    N
J162411+820914     J1624+8209   1629+822    N    N
J162430+811622     J1624+8116   1628+813    N    N
J162504+752625     J1625+7526   1626+755    N    N
J163051+823345  a  J1632+8232   1637+826    Y    Y
J163226+823220  a  J1632+8232   1637+826    Y    Y
J163925+863154     J1639+8631   1654+866    Y    Y
J163934+880507     J1639+8805   1709+881    N    N
J164432+754725     J1644+7547   1646+758    N    N
J164843+754628     J1648+7546   1650+758    Y    N
J165135+782853     J1651+7828   1654+785    N    N
J165428+762819     J1654+7628   1656+765    N    N
J165518+775839     J1655+7758   1657+780    N    N
J165752+792808     J1657+7928   1701+795    N    N
J170141+765238     J1701+7652   1703+769    N    N
J170507+831608     J1705+8316   1711+833    N    N
J170524+775559  c  J1705+7756   1707+779    Y    Y
J170557+770611  a  J1706+7707   1708+771    N    N
J170611+770723  a  J1706+7707   1708+771    N    N
J170812+800651     J1708+8006   1711+801    N    N
J171333+865750     J1713+8657   1731+870    N    N
J171416+761245     J1714+7612   1716+762    N    N
J172312+753339     J1723+7533   1724+756    N    N
J172359+765312     J1723+7653   1726+769    Y    Y
J172529+770805     J1725+7708   1727+771    Y    Y
J172550+772624     J1725+7726   1728+774    Y    Y
J173021+794916     J1730+7949   1733+798    N    N
J173037+784806     J1730+7848   1733+788    N    N
J173306+775817     J1733+7758   1735+780    N    N
J173734+844543     J1737+8445   1747+847    N    N
J173944+755332     J1739+7553   1741+759    N    N
J174341+800408     J1743+8004   1747+800    N    N
J175056+814736     J1750+8147   1756+818    N    N
J175916+750744     J1759+7507   1800+751    Y    N
J180045+782805     J1800+7828   1803+784    Y    Y
J180335+760109     J1803+7601   1805+760    Y    Y
J180338+821940     J1803+8219   1809+823    N    N
J180920+750345     J1809+7503   1810+750    N    N
J182203+825721     J1822+8257   1828+829    Y    Y
J182214+800008     J1822+8000   1825+799    N    N
J182255+805332     J1822+8053   1827+808    N    N
J182314+793850     J1823+7938   1826+796    Y    Y
J182315+821220     J1823+8212   1828+821    N    N
J182449+763049     J1824+7630   1826+764    N    N
J182654+794446     J1826+7944   1830+797    N    N
J182935+780137     J1829+7801   1832+779    N    N
J183110+790115     J1831+7901   1834+789    N    N
J183144+841612     J1831+8416   1840+842    N    N
J183205+804941     J1832+8049   1836+807    Y    Y
J183215+751524     J1832+7515   1833+752    N    N
J183712+851449     J1837+8514   1847+851    N    N
J184111+764839     J1841+7648   1843+767    N    N
J184151+794727  a  J1842+7946   1845+797    Y    Y
J184226+794517  a  J1842+7946   1845+797    Y    Y
J184502+765230     J1845+7652   1847+768    N    N
J184534+815016  b  J1845+8150   1850+817    N    N
J184952+751928     J1849+7519   1851+752    N    N
J185335+861005     J1853+8610   1906+860    N    N
J185335+843722     J1853+8437   1902+845    N    N
J185750+774636     J1857+7746   1900+777    N    N
J185842+771048     J1858+7710   1900+771    N    N
J190110+862353     J1901+8623   1915+863    Y    Y
J190350+853648     J1903+8536   1915+855    N    N
J190413+763210     J1904+7632   1906+764    N    N
J190429+764756  c  J1904+7648   1906+767    Y    Y
J190653+810010  a  J1906+8100   1911+809    N    N
J190731+810008  a  J1906+8100   1911+809    N    N
J190919+781330     J1909+7813   1911+781    Y    Y
J191218+802613     J1912+8026   1915+803    N    N
J192204+791837     J1922+7918   1924+792    N    N
J192253+775530     J1922+7755   1925+778    N    N
J193419+795606     J1934+7956   1937+798    N    N
J193522+813014     J1935+8130   1939+813    Y    Y
J193652+751648     J1936+7516   1938+751    N    N
J193739+835629     J1937+8356   1944+838    Y    Y
J193917+773708     J1939+7737   1941+775    N    N
J194136+850138  a  J1941+8501   1950+849    N    N
J194210+850222  a  J1941+8501   1950+849    N    N
J194340+785829     J1943+7858   1946+788    N    N
J194343+763238     J1943+7632   1945+764    N    N
J194347+784115     J1943+7841   1946+785    N    N
J194420+781603     J1944+7816   1946+781    N    N
J194504+751534     J1945+7515   1946+751    N    N
J194520+825738     J1945+8257   1950+828    N    N
J194958+765413     J1949+7654   1951+767    N    N
J195715+841756     J1957+8417   2004+841    N    N
J195824+771119     J1958+7711   2000+770    N    N
J200047+821334     J2000+8213   2005+820    N    N
J200358+781449     J2003+7814   2005+781    N    N
J200436+762359     J2004+7623   2005+762    N    N
J200531+775243     J2005+7752   2007+777    Y    Y
J200713+794212     J2007+7942   2009+795    Y    N
J201155+881149     J2011+8811   2036+880    N    N
J201355+764652     J2013+7646   2015+766    N    N
J202120+783330     J2021+7833   2023+783    N    N
J202235+761126     J2022+7611   2023+760    Y    Y
J202332+835446     J2023+8354   2029+837    N    N
J202447+840706     J2024+8407   2030+839    N    N
J203951+761212     J2039+7612   2040+760    N    N
J204209+751226  a  J2042+7508   2043+749    Y    Y
J204237+750802  a  J2042+7508   2043+749    Y    Y
J204257+750428  a  J2042+7508   2043+749    Y    Y
J204259+750306  a  J2042+7508   2043+749    Y    Y
J204334+863525     J2043+8635   2054+864    N    N
J204541+762511     J2045+7625   2046+762    Y    Y
J205033+752622     J2050+7526   2051+752    N    N
J205642+751427     J2056+7514   2057+750    N    N
J210210+765310     J2102+7653   2102+766    N    N
J210407+763308     J2104+7633   2104+763    N    N
J210839+775226     J2108+7752   2109+776    N    N
J210919+802111     J2109+8021   2111+801    Y    Y
J210938+825514     J2109+8255   2113+827    N    N
J211313+772018     J2113+7720   2113+771    N    N
J211400+820452     J2114+8204   2116+818    Y    Y
J211814+751203  a  J2118+7511   2118+749    N    N
J211817+751112  a  J2118+7511   2118+749    N    N
J211956+765735     J2119+7657   2120+767    N    N
J212926+845326     J2129+8453   2134+846    N    N
J213008+835730     J2130+8357   2133+837    N    Y
J213139+843011     J2131+8430   2135+842    Y    Y
J213229+793053     J2132+7930   2133+792    N    N
J213326+761355     J2133+7613   2133+760    N    N
J213334+823905     J2133+8239   2136+824    Y    Y
J213617+763841     J2136+7638   2136+764    N    N
J213914+865816     J2139+8658   2148+867    N    N
J213929+833954     J2139+8339   2142+834    N    N
J214003+750520     J2140+7505   2139+748    Y    Y
J214415+814720     J2144+8147   2145+815    N    N
J214626+753620     J2146+7536   2146+753    N    N
J214928+754045     J2149+7540   2149+754    N    Y
J215657+833714     J2156+8337   2159+833    Y    Y
J215712+764642     J2157+7646   2157+765    N    N
J215847+772228     J2158+7722   2158+771    N    N
J220020+753539     J2200+7535   2159+753    N    N
J220955+835356     J2209+8353   2212+836    N    N
J221718+785801     J2217+7858   2217+787    N    N
J222330+763107     J2223+7631   2222+762    N    N
J222800+753219     J2228+7532   2227+752    N    N
J223203+803924     J2232+8039   2231+803    N    N
J223605+764814     J2236+7648   2235+765    N    N
J223617+881504     J2236+8815   2245+879    N    N
J223814+814848  a  J2238+8148   2238+815    N    N
J223859+814809  a  J2238+8148   2238+815    N    N
J224243+822446     J2242+8224   2242+821    Y    Y
J224714+855542     J2247+8555   2249+856    N    N
J224834+771852     J2248+7718   2247+770    Y    N
J224948+760105     J2249+7601   2248+757    N    N
J225034+761957     J2250+7619   2249+760    N    N
J225100+801347     J2251+8013   2250+799    N    N
J230122+795406     J2301+7954   2300+796    N    N
J230138+820015     J2301+8200   2301+817    Y    N
J231035+885725     J2310+8857   2318+886    Y    Y
J231758+755407     J2317+7554   2316+756    N    N
J232257+752323     J2322+7523   2321+751    N    N
J232503+791715     J2325+7917   2323+790    Y    Y
J232608+781326     J2326+7813   2324+779    N    N
J232640+823158     J2326+8231   2325+822    N    N
J232803+761738     J2328+7617   2326+760    N    N
J232946+813142     J2329+8131   2328+812    Y    N
J233000+774212     J2330+7742   2328+774    N    Y
J233247+780143     J2332+7801   2330+777    N    N
J233316+862306     J2333+8623   2332+861    N    N
J234403+822640     J2344+8226   2342+821    Y    Y
J234821+803829     J2348+8038   2346+803    N    N
J234914+751744     J2349+7517   2346+750    Y    Y
J234943+791322     J2349+7913   2347+789    N    N
J235413+804753     J2354+8047   2351+805    N    N
J235521+795552  a  J2355+7954   2353+796    N    N
J235525+795442  a  J2355+7954   2353+796    N    N
J235622+815252     J2356+8152   2353+816    Y    Y
J235807+814203     J2358+8142   2355+814    Y    N


==> anc/tab2.txt <==
# Title: Parsec-scale properties of steep and flat spectrum 
#   extragalactic radio sources from a VLBA survey 
#   of a complete north polar cap sample
# Authors: Popkov A.V., Kovalev Y.Y., Petrov L.Y., Kovalev Y.A.
#
# Table 2. J2000.0 coordinates measured for all sources 
#   detected in the VLBA NPCS survey, including 162 sources 
#   from the target sample and 4 additional sources.
#
# Columns description:
# (1) Name -- J2000 name
# (2) RA -- Right ascension for the epoch J2000.0 (hh:mm:ss.sssss)
# (3) Dec -- Declination for the epoch J2000.0 (dd:mm:ss.sssss)
# (4) RA_err -- Error in right ascension (mas)
# (5) Dec err -- Error in declination (mas)
# (6) Corr -- Correlation between the errors in RA and Dec
# (7) Bands-- Frequency bands in which a source was detected
#
#     Name              RA              Dec   RA_err  Dec err    Corr  Bands
J0009+7724  00:09:43.09202  +77:24:42.00489     6.80     3.30  -0.322     XS
J0009+7603  00:09:48.23409  +76:03:18.16477    14.84    10.27  -0.498     XS
J0013+7748  00:13:11.70860  +77:48:46.67715   131.78    49.91   0.556      S
J0017+8135  00:17:08.47491  +81:35:08.13646     1.17     0.21  -0.023     XS
J0038+8447  00:38:11.86078  +84:47:27.15210   194.02    19.50   0.748     XS
J0041+8114  00:41:36.05149  +81:14:51.13074    24.84     9.28   0.355      X
J0117+8928  01:17:16.43198  +89:28:47.99027   876.56    14.92   0.086     XS
J0125+8424  01:25:20.95658  +84:24:59.75422   326.30    64.63  -0.316      S
J0131+8446  01:31:56.95520  +84:46:12.75336   401.37   114.79   0.415      S
J0157+7552  01:57:11.53759  +75:52:28.47025    55.59    36.44  -0.108      S
J0202+8115  02:02:05.74801  +81:15:45.27710    32.62     7.11   0.301     XS
J0203+8106  02:03:07.87188  +81:06:13.21414    15.19     8.26  -0.052     XS
J0205+7522  02:05:37.90990  +75:22:08.23869     5.89     4.08  -0.210     XS
J0207+7956  02:07:24.18589  +79:56:02.70887   218.74   108.11  -0.365      S
J0224+7655  02:24:54.00352  +76:55:54.18599    54.61    23.57  -0.211      S
J0229+7743  02:29:14.67037  +77:43:16.16706    82.08    23.37   0.024      S
J0230+8141  02:30:10.77060  +81:41:29.88950    78.26    21.19  -0.051     XS
J0232+7825  02:32:55.08570  +78:25:21.45536   140.97    46.81   0.165      S
J0257+7843  02:57:52.57020  +78:43:47.05778     4.56     2.09   0.057     XS
J0300+8202  03:00:11.13789  +82:02:39.35524    24.25     4.69   0.420     XS
J0304+7727  03:04:54.44392  +77:27:31.61705     2.59     1.22  -0.301     XS
J0306+8200  03:06:38.94482  +82:00:32.67812    10.74     4.43  -0.139     XS
J0330+7633  03:30:19.67236  +76:33:19.89798    17.50     6.37  -0.255      X
J0354+8009  03:54:46.12592  +80:09:28.84750     3.36     0.96  -0.279     XS
J0402+8241  04:02:12.67853  +82:41:35.12453    34.52     6.56  -0.684     XS
J0410+8208  04:10:39.42676  +82:08:23.81312     9.37     3.71  -0.288     XS
J0410+7656  04:10:45.61050  +76:56:45.31381     8.32     4.35  -0.192     XS
J0415+7753  04:15:26.83765  +77:53:37.82973    98.48    34.43  -0.351     XS
J0445+7838  04:45:46.31509  +78:38:58.18556    29.02     9.00   0.636     XS
J0449+8233  04:49:00.19236  +82:33:19.43921    24.05     8.09  -0.175     XS
J0458+7615  04:58:29.38948  +76:15:14.92520    99.29    42.20   0.431      S
J0507+7912  05:07:31.16626  +79:12:55.92038    23.20     9.47  -0.091     XS
J0508+8432  05:08:42.36354  +84:32:04.54417     1.79     0.21   0.044     XS
J0525+8737  05:25:38.92611  +87:37:03.30659   618.84    42.12   0.114      S
J0540+7519  05:40:50.25629  +75:19:45.29702    49.12    20.09   0.117      S
J0543+8238  05:43:38.84708  +82:38:28.76507     4.21     1.53  -0.092     XS
J0543+8118  05:43:45.24236  +81:18:43.94542   161.78    51.25   0.445      S
J0543+811A  05:43:45.30392  +81:18:44.22385   119.66    28.14   0.193      S
J0621+7605  06:21:18.79240  +76:05:04.55685     2.88     1.41   0.080     XS
J0622+8719  06:22:01.87276  +87:19:48.12044   837.43   136.44  -0.137      S
J0626+8202  06:26:03.00632  +82:02:25.56784     1.27     0.22  -0.059     XS
J0629+8451  06:29:57.19648  +84:51:23.40265   235.15    34.92   0.385      S
J0632+8020  06:32:09.87954  +80:20:27.74808     2.79     1.23  -0.007     XS
J0637+8125  06:37:43.37680  +81:25:27.68937     6.48     3.04  -0.070     XS
J0638+8411  06:38:25.03385  +84:11:07.72406   160.33    26.92  -0.390      S
J0644+8018  06:44:18.18578  +80:18:06.33849    26.19    10.81   0.141     XS
J0648+7756  06:48:40.64023  +77:56:45.16897   147.77    28.16   0.068      S
J0702+8549  07:02:32.81714  +85:49:52.47655    10.78     2.17   0.108     XS
J0714+8151  07:14:52.03741  +81:51:54.94145    12.68     5.18  -0.510     XS
J0726+7911  07:26:11.73524  +79:11:31.01619     0.91     0.21  -0.043     XS
J0750+8241  07:50:57.75526  +82:41:58.03201     7.48     2.54   0.168     XS
J0802+7620  08:02:30.35025  +76:20:25.69572    51.63    33.75   0.076      S
J0806+8126  08:06:26.34132  +81:26:20.64266   137.93    32.31   0.169      S
J0806+7746  08:06:37.40625  +77:46:07.26690    10.10     6.74   0.348     XS
J0819+8105  08:19:24.30011  +81:05:33.16029    47.90     8.86   0.640     XS
J0835+8350  08:35:10.55856  +83:50:23.90083    98.10    22.21   0.103      S
J0858+7501  08:58:34.75344  +75:01:21.98054    39.97    23.23   0.404      S
J0909+8327  09:09:59.22139  +83:27:56.31336     6.76     1.85   0.249     XS
J0911+8607  09:11:37.86974  +86:07:33.55186    44.92     5.62   0.734     XS
J0919+7825  09:19:52.55965  +78:25:26.55793     2.78     1.34   0.378     XS
J0932+7906  09:32:39.99075  +79:06:29.93145     9.98     3.78   0.207      X
J0944+8254  09:44:40.37403  +82:54:09.38642   470.18    43.62   0.677      S
J0956+7911  09:56:00.19265  +79:11:33.92663   380.86   109.64   0.135      S
J1000+8127  10:00:05.87107  +81:27:02.44965    99.07    26.11   0.384      S
J1005+7739  10:05:41.05407  +77:39:52.40866    60.25    20.29   0.793      X
J1010+8250  10:10:15.78203  +82:50:14.38622     9.50     2.96   0.010     XS
J1016+7617  10:16:08.40767  +76:17:16.82574    14.75     4.50   0.205     XS
J1021+7655  10:21:27.52160  +76:55:54.46309    40.29    21.21   0.155      S
J1023+8032  10:23:27.06096  +80:32:52.13497    13.70     5.24   0.330      X
J1025+8144  10:25:57.13083  +81:44:51.92433   259.49    49.34   0.430      S
J1044+8054  10:44:23.06256  +80:54:39.44302     1.08     0.21  -0.046     XS
J1052+8317  10:52:18.20762  +83:17:26.63071    28.01     3.94  -0.220     XS
J1054+8629  10:54:22.27160  +86:29:36.14350    39.28     7.24   0.289     XS
J1057+8858  10:57:30.88983  +88:58:44.69059   478.00    16.90  -0.220      S
J1058+8114  10:58:11.53539  +81:14:32.67515     1.12     0.21  -0.020     XS
J1102+7905  11:02:09.30754  +79:05:52.21623   401.77    95.52   0.290      S
J1104+7932  11:04:05.55770  +79:32:52.95634    12.61     7.38   0.373     XS
J1104+7658  11:04:13.86107  +76:58:58.19441     4.99     1.87   0.211     XS
J1119+8048  11:19:18.17193  +80:48:30.29889    40.34    10.31   0.863     XS
J1133+7831  11:33:59.80069  +78:31:22.42687    54.19    21.08   0.140      S
J1153+8058  11:53:12.49923  +80:58:29.15448     1.12     0.22   0.123     XS
J1155+7534  11:55:04.66354  +75:34:41.67222   234.15    61.10   0.328      S
J1155+8157  11:55:22.09508  +81:57:09.56170   106.45    24.28   0.381      S
J1157+8118  11:57:12.76380  +81:18:23.97891    37.10     5.46   0.504     XS
J1218+7934  12:18:31.58556  +79:34:25.35717    71.31    18.17   0.238      S
J1223+8436  12:23:24.28545  +84:36:15.00394     6.96     1.96   0.238     XS
J1223+8040  12:23:40.49375  +80:40:04.34039     1.06     0.21   0.004     XS
J1233+8054  12:33:12.89323  +80:54:33.97263     5.03     2.54   0.290     XS
J1244+8755  12:44:06.85867  +87:55:08.03034   583.41    41.08  -0.189      S
J1244+8000  12:44:59.68774  +80:00:31.09685   159.50    57.84   0.093      S
J1257+7958  12:57:31.72657  +79:58:02.50700     3.69     1.70   0.354     XS
J1257+8342  12:57:36.42587  +83:42:31.27561    24.55     9.24  -0.672     XS
J1300+8054  13:00:37.04248  +80:54:38.65949   713.84   120.61   0.818      S
J1305+7854  13:05:00.01422  +78:54:35.79550     2.00     0.96   0.234     XS
J1305+8216  13:05:23.56798  +82:16:40.22612   116.39    10.00   0.060     XS
J1306+8008  13:06:05.71726  +80:08:20.56298     3.78     1.55   0.235     XS
J1306+8019  13:06:20.76002  +80:19:07.25189   803.83   277.29  -0.994     XS
J1307+7649  13:07:05.24505  +76:49:18.15449    28.61    11.10   0.501     XS
J1320+8450  13:20:53.18553  +84:50:11.15467    15.26     2.98   0.169     XS
J1321+8316  13:21:45.60886  +83:16:13.42397     3.97     1.03   0.073     XS
J1323+7942  13:23:51.56993  +79:42:51.84707     1.30     0.27   0.098     XS
J1325+7535  13:25:34.73604  +75:35:03.90316    49.47     8.70   0.912     XS
J1344+7907  13:44:55.70913  +79:07:10.76125     8.62     4.57   0.159     XS
J1357+7643  13:57:55.37153  +76:43:21.05099     0.75     0.21   0.094     XS
J1358+8340  13:58:01.34601  +83:40:21.96444    20.88     3.86  -0.225     XS
J1406+7828  14:06:36.56717  +78:28:10.40287     3.18     1.75   0.227     XS
J1414+7905  14:14:19.51508  +79:05:48.15282   204.98    46.04   0.377      S
J1421+7513  14:21:15.01893  +75:13:20.25785    20.36     4.85   0.322     XS
J1422+7704  14:22:48.38704  +77:04:15.84914    31.06    12.25  -0.320      S
J1435+7605  14:35:47.09806  +76:05:25.82308    17.32     5.74   0.479     XS
J1443+7707  14:43:14.72228  +77:07:27.12725    96.22    29.21   0.169      S
J1447+7656  14:47:09.40638  +76:56:21.42613   259.80    70.62  -0.298      S
J1506+8319  15:06:24.71499  +83:19:28.03422     9.70     3.67  -0.114     XS
J1522+7645  15:22:52.12269  +76:45:21.26457     8.85     3.98  -0.109     XS
J1523+7645  15:23:08.71882  +76:45:36.66854   104.68    45.52   0.406      S
J1528+8217  15:28:07.08067  +82:17:12.59860    65.34    10.41   0.344     XS
J1531+7706  15:31:12.65615  +77:06:03.30338    64.09    23.56   0.060     XS
J1537+8154  15:37:00.03730  +81:54:30.99349    15.90     6.95  -0.092     XS
J1539+7814  15:39:03.30714  +78:14:46.16577   312.26    99.84   0.106      S
J1606+7658  16:06:13.77977  +76:58:04.03956    31.14    16.27  -0.808      X
J1607+8501  16:07:23.36172  +85:01:51.00263     7.50     1.50  -0.064     XS
J1609+7939  16:09:29.88555  +79:39:54.84660    21.92     5.86  -0.211     XS
J1619+8549  16:19:41.01293  +85:49:21.13157   326.24    27.14  -0.294      S
J1632+8232  16:32:31.96988  +82:32:16.39991     1.32     0.21  -0.166     XS
J1639+8631  16:39:25.02177  +86:31:53.13887    21.97     3.06   0.352     XS
J1648+7546  16:48:43.40334  +75:46:28.23174   142.59    26.17   0.463      S
J1705+7756  17:05:25.23880  +77:56:01.29245     3.15     1.45   0.240     XS
J1723+7653  17:23:59.44519  +76:53:11.55197     1.22     0.62   0.199     XS
J1725+7708  17:25:29.65554  +77:08:05.21374     3.71     2.69  -0.451     XS
J1725+7726  17:25:50.64851  +77:26:23.78137    17.48     5.97   0.382     XS
J1759+7507  17:59:16.17370  +75:07:44.15544   135.72    30.34  -0.350      S
J1800+7828  18:00:45.68390  +78:28:04.01842     0.86     0.21   0.049     XS
J1803+7601  18:03:35.82148  +76:01:08.88700    13.56     6.92  -0.882     XS
J1822+8257  18:22:03.05776  +82:57:20.67650     3.34     1.02   0.160     XS
J1823+7938  18:23:14.10891  +79:38:49.00231     1.46     0.33   0.283     XS
J1832+8049  18:32:05.00781  +80:49:41.77891    16.02     7.27   0.032     XS
J1842+7946  18:42:08.98985  +79:46:17.12810     1.17     0.25  -0.374     XS
J1901+8623  19:01:10.33948  +86:23:53.88545   265.69    24.02   0.600     XS
J1904+7648  19:04:31.58180  +76:48:14.79560    42.13    10.48   0.757     XS
J1909+7813  19:09:18.95839  +78:13:29.87410    41.11    13.11   0.103     XS
J1935+8130  19:35:22.72337  +81:30:14.55146     3.44     1.65  -0.152     XS
J1937+8356  19:37:39.65342  +83:56:29.00914     4.92     1.51  -0.085     XS
J2005+7752  20:05:30.99848  +77:52:43.24758     0.82     0.21  -0.009     XS
J2007+7942  20:07:13.16073  +79:42:11.33963   106.58    29.08   0.228      S
J2022+7611  20:22:35.57608  +76:11:26.16930     2.99     1.73  -0.368     XS
J2042+7508  20:42:37.30775  +75:08:02.44520     2.33     1.78   0.191     XS
J2045+7625  20:45:40.93301  +76:25:10.98096     4.56     2.03  -0.199     XS
J2109+8021  21:09:19.16470  +80:21:11.22590    11.22     3.40  -0.158     XS
J2114+8204  21:14:01.17129  +82:04:48.33881     7.42     1.85  -0.238     XS
J2130+8357  21:30:10.48489  +83:57:21.45385    11.93     3.31  -0.392      X
J2131+8430  21:31:39.32186  +84:30:11.81599     9.80     1.72  -0.277     XS
J2133+8239  21:33:34.07954  +82:39:06.05354     3.68     0.47   0.105     XS
J2140+7505  21:40:02.03930  +75:05:21.71912    43.16    18.64  -0.843     XS
J2149+7540  21:49:28.15553  +75:40:45.56866     4.12     2.84  -0.451      X
J2156+8337  21:56:57.31555  +83:37:14.72034     8.38     2.17  -0.159     XS
J2242+8224  22:42:43.63809  +82:24:47.01061    17.90     3.45  -0.244     XS
J2248+7718  22:48:34.69261  +77:18:51.95284    38.93    17.30  -0.547      S
J2301+8200  23:01:38.22462  +82:00:14.98173    76.41    22.46  -0.166      S
J2310+8857  23:10:35.86008  +88:57:25.96440    61.94     2.61   0.146     XS
J2325+7917  23:25:03.13016  +79:17:15.67756    16.10     7.15   0.021     XS
J2329+8131  23:29:46.66931  +81:31:42.54402   473.07    99.62  -0.236      S
J2330+7742  23:30:03.05570  +77:42:27.50768    30.59    18.11  -0.011      X
J2344+8226  23:44:03.76946  +82:26:40.40260    40.97    11.25   0.041     XS
J2349+7517  23:49:13.74719  +75:17:46.55190    11.04     7.48   0.273     XS
J2356+8152  23:56:22.79390  +81:52:52.25514     1.23     0.22  -0.074     XS
J2358+8142  23:58:06.93942  +81:42:03.27818   142.48    31.71   0.357      S


==> anc/tab3.txt <==
# Title: Parsec-scale properties of steep and flat spectrum 
#   extragalactic radio sources from a VLBA survey 
#   of a complete north polar cap sample
# Authors: Popkov A.V., Kovalev Y.Y., Petrov L.Y., Kovalev Y.A.
#
# Table 3. VLBA flux density and compactness parameters of the detected sources.
#
# Columns description:
# (1) Name -- J2000 source name
# (2) Flag -- flag ('CSS' or 'ADD', see table note), if any
# (3) S_vlba_2.3 -- VLBA flux density at 2.3 GHz (mJy)
# (4) Err_vlba_2.3 -- VLBA flux density error at 2.3 GHz (mJy)
# (5) S_unres_2.3 -- unresolved flux density at 2.3 GHz (mJy)
# (6) Err_unres_2.3 -- unresolved flux density error at 2.3 GHz (mJy)
# (7) C_unres_vlba_2.3 -- parsec-scale compactness parameter at 2.3~GHz
# (8) Err_C_2.3 -- parsec-scale compactness parameter error at 2.3~GHz
# (9) S_vlba_8.6 -- VLBA flux density at 8.6 GHz (mJy)
# (10) Err_vlba_8.6 -- VLBA flux density error at 8.6 GHz (mJy)
# (11) S_unres_8.6 -- unresolved flux density at 8.6 GHz (mJy)
# (12) Err_unres_8.6 -- unresolved flux density error at 8.6 GHz (mJy)
# (13) C_unres_vlba_8.6 -- parsec-scale compactness parameter at 8.6~GHz
# (14) Err_C_8.6 -- parsec-scale compactness parameter error at 8.6~GHz
# (15) a_vlba -- VLBA spectral index
# (16) a_vlba_err -- VLBA spectral index error
#
#     Name  Flag  S_vlba_2.3  Err_vlba_2.3  S_unres_2.3  Err_unres_2.3  C_unres_vlba_2.3  Err_C_2.3  S_vlba_8.6  Err_vlba_8.6  S_unres_8.6  Err_unres_8.6  C_unres_vlba_8.6  Err_C_8.6  a_vlba  a_vlba_err
J0009+7724   ---          55             7          ---            ---             <0.54        ---          51             7           31              6              0.61       0.12   -0.06        0.14
J0009+7603   ---          49             7          ---            ---             <0.61        ---          74             9          ---            ---             <0.40        ---    0.32        0.14
J0013+7748   CSS         403            41          ---            ---             <0.07        ---         ---           ---          ---            ---               ---        ---  <-1.97         ---
J0017+8135   ---         861            94          549             56              0.64       0.03        1170           119          699             77              0.60       0.03    0.23        0.11
J0038+8447   CSS         229            23          ---            ---             <0.13        ---          40             6          ---            ---             <0.74        ---   -1.32        0.13
J0041+8114   ---         ---           ---          ---            ---               ---        ---          30             5          ---            ---             <1.00        ---  >-0.00         ---
J0117+8928   CSS         685            69          ---            ---             <0.04        ---          74             8          ---            ---             <0.41        ---   -1.69        0.12
J0125+8424   CSS         112            12          ---            ---             <0.27        ---         ---           ---          ---            ---               ---        ---  <-0.99         ---
J0131+8446   CSS         117            13          ---            ---             <0.26        ---         ---           ---          ---            ---               ---        ---  <-1.03         ---
J0157+7552   CSS         135            14          ---            ---             <0.22        ---         ---           ---          ---            ---               ---        ---  <-1.14         ---
J0202+8115   ---          53             7          ---            ---             <0.56        ---          45             6          ---            ---             <0.67        ---   -0.13        0.15
J0203+8106   ---         189            20           58              9              0.31       0.03         223            23          127             16              0.57       0.04    0.12        0.11
J0205+7522   CSS         868            87          123             22              0.14       0.02         276            28           22              7              0.08       0.03   -0.87        0.11
J0207+7956   CSS          71             8          ---            ---             <0.42        ---         ---           ---          ---            ---               ---        ---  <-0.65         ---
J0224+7655   CSS         173            18          ---            ---             <0.17        ---         ---           ---          ---            ---               ---        ---  <-1.33         ---
J0229+7743   CSS         129            14          ---            ---             <0.23        ---         ---           ---          ---            ---               ---        ---  <-1.10         ---
J0230+8141   CSS         145            15          ---            ---             <0.21        ---          36             5          ---            ---             <0.83        ---   -1.05        0.14
J0232+7825   CSS          76             9          ---            ---             <0.39        ---         ---           ---          ---            ---               ---        ---  <-0.71         ---
J0257+7843   ---         250            25           55             16              0.22       0.06         181            18           93             11              0.51       0.03   -0.25        0.11
J0300+8202   CSS         732            73           21              6              0.03       0.01         146            15          ---            ---             <0.21        ---   -1.22        0.11
J0304+7727   CSS         802            80          102             61              0.13       0.07         226            23           43              7              0.19       0.03   -0.96        0.11
J0306+8200   ---          53             6           46              9              0.87       0.15          45             6          ---            ---             <0.66        ---   -0.11        0.14
J0330+7633   ---         ---           ---          ---            ---               ---        ---          35             5          ---            ---             <0.85        ---  > 0.12         ---
J0354+8009   ---         286            29          113             15              0.40       0.04         301            30          229             24              0.76       0.02    0.04        0.11
J0402+8241   ---         153            16          ---            ---             <0.20        ---          64             7          ---            ---             <0.47        ---   -0.65        0.12
J0410+8208   CSS         175            18           89             17              0.51       0.09          67             8           27              6              0.40       0.08   -0.72        0.12
J0410+7656   CSS        3291           329           95             12              0.03       0.00         657            66           91             18              0.14       0.02   -1.22        0.11
J0415+7753   CSS         185            19          ---            ---             <0.16        ---          55             6          ---            ---             <0.55        ---   -0.93        0.12
J0445+7838   ---          41             6          ---            ---             <0.74        ---          36             5          ---            ---             <0.84        ---   -0.10        0.15
J0449+8233   ---         172            18           98             12              0.57       0.04         154            16           49              8              0.32       0.04   -0.09        0.11
J0458+7615   ADD         159            18          ---            ---             <0.19        ---         ---           ---          ---            ---               ---        ---  <-1.26         ---
J0507+7912   ---          32             5          ---            ---             <0.94        ---          47             6           45              7              0.96       0.15    0.29        0.16
J0508+8432   ---         264            27          225             24              0.85       0.03         286            29          133             16              0.47       0.03    0.06        0.11
J0525+8737   CSS         135            14          ---            ---             <0.22        ---         ---           ---          ---            ---               ---        ---  <-1.14         ---
J0540+7519   CSS         159            17          ---            ---             <0.19        ---         ---           ---          ---            ---               ---        ---  <-1.26         ---
J0543+8238   ---         274            28          144             16              0.53       0.03         191            19          126             14              0.66       0.03   -0.27        0.11
J0543+8118   CSS          88            10          ---            ---             <0.34        ---         ---           ---          ---            ---               ---        ---  <-0.82         ---
J0621+7605   ---         214            22          101             13              0.47       0.04         131            14          ---            ---             <0.23        ---   -0.37        0.11
J0622+8719   CSS         102            12          ---            ---             <0.29        ---         ---           ---          ---            ---               ---        ---  <-0.93         ---
J0626+8202   ---         798            80          563             68              0.71       0.05         548            55          183             25              0.33       0.03   -0.28        0.11
J0629+8451   CSS         127            13          ---            ---             <0.24        ---         ---           ---          ---            ---               ---        ---  <-1.09         ---
J0632+8020   ---         263            27          137             35              0.52       0.12         120            13           37             22              0.31       0.18   -0.60        0.11
J0637+8125   ---         197            20           73             10              0.37       0.04         127            13           76              9              0.59       0.05   -0.33        0.11
J0638+8411   CSS         213            22          ---            ---             <0.14        ---         ---           ---          ---            ---               ---        ---  <-1.49         ---
J0644+8018   CSS         214            22           84             23              0.39       0.10          55             7          ---            ---             <0.55        ---   -1.03        0.12
J0648+7756   CSS         114            12          ---            ---             <0.26        ---         ---           ---          ---            ---               ---        ---  <-1.01         ---
J0702+8549   ---         194            20           39              7              0.20       0.03         238            24          150             23              0.63       0.07    0.15        0.11
J0714+8151   ---          52             7           38              7              0.72       0.13          35             5          ---            ---             <0.87        ---   -0.32        0.16
J0726+7911   ---         698            70          411             57              0.59       0.06         721            72          212             28              0.29       0.03    0.02        0.11
J0750+8241   ---         841            84          455             58              0.54       0.04         467            47          227             27              0.48       0.03   -0.45        0.11
J0802+7620   CSS         108            12          ---            ---             <0.28        ---         ---           ---          ---            ---               ---        ---  <-0.97         ---
J0806+8126   CSS         148            16          ---            ---             <0.20        ---         ---           ---          ---            ---               ---        ---  <-1.21         ---
J0806+7746   ---         114            12           96             12              0.85       0.07         119            13          103             12              0.87       0.06    0.04        0.11
J0819+8105   CSS         135            14           25              7              0.19       0.05          56             7          ---            ---             <0.54        ---   -0.67        0.12
J0835+8350   CSS          66             8          ---            ---             <0.46        ---         ---           ---          ---            ---               ---        ---  <-0.59         ---
J0858+7501   CSS         284            29          ---            ---             <0.11        ---         ---           ---          ---            ---               ---        ---  <-1.70         ---
J0909+8327   ---         184            19           87             11              0.47       0.04         154            16           39             11              0.26       0.06   -0.14        0.11
J0911+8607   ---          93            10           45              8              0.48       0.07          64             8          ---            ---             <0.47        ---   -0.29        0.12
J0919+7825   ---         374            38          322             34              0.86       0.03         254            26           49              7              0.19       0.02   -0.29        0.11
J0932+7906   ---         ---           ---          ---            ---               ---        ---          36             6          ---            ---             <0.84        ---  > 0.13         ---
J0944+8254   CSS          71             9          ---            ---             <0.42        ---         ---           ---          ---            ---               ---        ---  <-0.66         ---
J0956+7911   CSS          61             8          ---            ---             <0.49        ---         ---           ---          ---            ---               ---        ---  <-0.53         ---
J1000+8127   CSS         377            38          ---            ---             <0.08        ---         ---           ---          ---            ---               ---        ---  <-1.92         ---
J1005+7739   ---         ---           ---          ---            ---               ---        ---          33             6          ---            ---             <0.91        ---  > 0.08         ---
J1010+8250   ---         372            37          162             18              0.44       0.02         338            34          107             12              0.32       0.02   -0.07        0.11
J1016+7617   CSS         197            20           90             16              0.46       0.07          56             7          ---            ---             <0.54        ---   -0.95        0.12
J1021+7655   CSS          91            10          ---            ---             <0.33        ---         ---           ---          ---            ---               ---        ---  <-0.84         ---
J1023+8032   ---         ---           ---          ---            ---               ---        ---          33             5          ---            ---             <0.92        ---  > 0.06         ---
J1025+8144   CSS          72             9          ---            ---             <0.42        ---         ---           ---          ---            ---               ---        ---  <-0.66         ---
J1044+8054   ---        1086           109          631             66              0.58       0.02        1172           117          269             80              0.23       0.06    0.06        0.11
J1052+8317   CSS         166            17           64             16              0.39       0.09          34             5          ---            ---             <0.89        ---   -1.20        0.14
J1054+8629   ---         208            21           15              6              0.07       0.03         170            17           42             11              0.24       0.06   -0.15        0.11
J1057+8858   CSS         147            15          ---            ---             <0.20        ---         ---           ---          ---            ---               ---        ---  <-1.20         ---
J1058+8114   ---         689            69          541             55              0.79       0.02         838            85          539             57              0.64       0.03    0.15        0.11
J1102+7905   ---          40             6          ---            ---             <0.76        ---         ---           ---          ---            ---               ---        ---  <-0.21         ---
J1104+7932   ---         518            52          169             24              0.33       0.03         208            21           84             31              0.41       0.14   -0.69        0.11
J1104+7658   ---          54             7          ---            ---             <0.55        ---          89            10          ---            ---             <0.34        ---    0.37        0.13
J1119+8048   CSS          82            10          ---            ---             <0.37        ---          38             5          ---            ---             <0.78        ---   -0.57        0.14
J1133+7831   CSS         130            14          ---            ---             <0.23        ---         ---           ---          ---            ---               ---        ---  <-1.11         ---
J1153+8058   ---        1827           183          575             76              0.32       0.03        1892           190         1086            113              0.57       0.02    0.03        0.11
J1155+7534   CSS          67             8          ---            ---             <0.45        ---         ---           ---          ---            ---               ---        ---  <-0.60         ---
J1155+8157   CSS         118            13          ---            ---             <0.26        ---         ---           ---          ---            ---               ---        ---  <-1.03         ---
J1157+8118   CSS         617            62           40             14              0.07       0.02         122            13          ---            ---             <0.25        ---   -1.23        0.11
J1218+7934   CSS         104            12          ---            ---             <0.29        ---         ---           ---          ---            ---               ---        ---  <-0.94         ---
J1223+8436   ---         129            14           87             11              0.67       0.06          99            11           63             11              0.63       0.09   -0.20        0.12
J1223+8040   ---         391            39          223             37              0.57       0.07         397            40          281             33              0.71       0.04    0.01        0.11
J1233+8054   ---         384            39          258             27              0.67       0.02         411            41          194             51              0.47       0.11    0.05        0.11
J1244+8755   ---          83             9          ---            ---             <0.36        ---         ---           ---          ---            ---               ---        ---  <-0.77         ---
J1244+8000   ADD         149            16          ---            ---             <0.20        ---         ---           ---          ---            ---               ---        ---  <-1.21         ---
J1257+7958   CSS         137            15          125             15              0.91       0.07          64             8           46              7              0.71       0.10   -0.57        0.12
J1257+8342   ---          53             7           38              7              0.71       0.12          35             5          ---            ---             <0.86        ---   -0.32        0.15
J1300+8054   ---          47             6          ---            ---             <0.64        ---         ---           ---          ---            ---               ---        ---  <-0.34         ---
J1305+7854   ---         314            32          230             26              0.73       0.04         234            24          121             13              0.52       0.03   -0.23        0.11
J1305+8216   CSS         131            14          ---            ---             <0.23        ---          33             5          ---            ---             <0.90        ---   -1.03        0.14
J1306+8008   ---         162            17           41             11              0.25       0.07         108            12          ---            ---             <0.28        ---   -0.31        0.11
J1306+8019   CSS         157            16           63             14              0.40       0.08          38             6          ---            ---             <0.79        ---   -1.07        0.14
J1307+7649   CSS         345            35           17              6              0.05       0.02          76             8          ---            ---             <0.39        ---   -1.14        0.11
J1320+8450   CSS         456            46           75             18              0.17       0.04         212            22          ---            ---             <0.14        ---   -0.58        0.11
J1321+8316   ---         289            29           87             11              0.30       0.02         222            22          121             14              0.55       0.03   -0.20        0.11
J1323+7942   ---         515            52          179             23              0.35       0.03         398            40          170             20              0.43       0.03   -0.20        0.11
J1325+7535   CSS          90            10          ---            ---             <0.34        ---          46             7          ---            ---             <0.65        ---   -0.50        0.15
J1344+7907   CSS          74             9           37              7              0.50       0.08          33             5          ---            ---             <0.91        ---   -0.61        0.15
J1357+7643   ---         641            64          520             54              0.81       0.02         625            63          493             52              0.79       0.03   -0.02        0.11
J1358+8340   CSS         206            21           71             17              0.35       0.07          87            10          ---            ---             <0.34        ---   -0.65        0.12
J1406+7828   ---         155            16           37              8              0.24       0.04         252            25          169             21              0.67       0.05    0.37        0.11
J1414+7905   CSS          60             8          ---            ---             <0.50        ---         ---           ---          ---            ---               ---        ---  <-0.53         ---
J1421+7513   CSS         251            25           62             14              0.25       0.05          56             7          ---            ---             <0.54        ---   -1.14        0.12
J1422+7704   CSS         240            24          ---            ---             <0.12        ---         ---           ---          ---            ---               ---        ---  <-1.58         ---
J1435+7605   CSS         778            78           57             11              0.07       0.01          79             9          ---            ---             <0.38        ---   -1.73        0.12
J1443+7707   CSS         346            35          ---            ---             <0.09        ---         ---           ---          ---            ---               ---        ---  <-1.85         ---
J1447+7656   CSS          61             8          ---            ---             <0.49        ---         ---           ---          ---            ---               ---        ---  <-0.53         ---
J1506+8319   ---         351            35          258             27              0.74       0.03         354            36          265             39              0.75       0.08    0.01        0.11
J1522+7645   ADD          51             7          ---            ---             <0.58        ---          65             8          ---            ---             <0.46        ---    0.18        0.14
J1523+7645   CSS         100            11          ---            ---             <0.30        ---         ---           ---          ---            ---               ---        ---  <-0.91         ---
J1528+8217   CSS         169            18          ---            ---             <0.18        ---          33             5          ---            ---             <0.92        ---   -1.25        0.15
J1531+7706   CSS         299            30           38              8              0.13       0.02          33             5          ---            ---             <0.90        ---   -1.66        0.14
J1537+8154   CSS         341            35           65             37              0.19       0.10         121            13          ---            ---             <0.25        ---   -0.79        0.11
J1539+7814   CSS          70             8          ---            ---             <0.43        ---         ---           ---          ---            ---               ---        ---  <-0.65         ---
J1606+7658   ---         ---           ---          ---            ---               ---        ---          42             6          ---            ---             <0.72        ---  > 0.25         ---
J1607+8501   ---         100            11          ---            ---             <0.30        ---         130            14          ---            ---             <0.23        ---    0.20        0.12
J1609+7939   CSS         662            66           21             12              0.03       0.02         119            13          ---            ---             <0.25        ---   -1.30        0.11
J1619+8549   CSS         106            12          ---            ---             <0.28        ---         ---           ---          ---            ---               ---        ---  <-0.96         ---
J1632+8232   ---         593            59           50             39              0.08       0.07         705            71          175             18              0.25       0.01    0.13        0.11
J1639+8631   CSS         279            28           60              9              0.21       0.03         103            11           43             14              0.42       0.13   -0.76        0.11
J1648+7546   CSS          83            10          ---            ---             <0.36        ---         ---           ---          ---            ---               ---        ---  <-0.77         ---
J1705+7756   ---         111            12           28              7              0.25       0.06          85             9          ---            ---             <0.35        ---   -0.21        0.12
J1723+7653   ---         359            36          203             21              0.56       0.02         322            33          198             30              0.61       0.07   -0.08        0.11
J1725+7708   CSS         332            34          182             26              0.55       0.06          99            11           43             28              0.43       0.28   -0.92        0.11
J1725+7726   CSS         555            56           32             16              0.06       0.03         135            14          ---            ---             <0.22        ---   -1.07        0.11
J1759+7507   ---          29             5          ---            ---             <1.00        ---         ---           ---          ---            ---               ---        ---  < 0.03         ---
J1800+7828   ---        1834           183          603             97              0.33       0.04        1973           197         1171            122              0.59       0.02    0.06        0.11
J1803+7601   CSS          96            10          ---            ---             <0.31        ---          46             6          ---            ---             <0.65        ---   -0.55        0.13
J1822+8257   ---         299            31          105             42              0.35       0.14         205            21           61              8              0.30       0.03   -0.29        0.11
J1823+7938   ---         478            48          178             21              0.37       0.02         506            51          121             14              0.24       0.01    0.04        0.11
J1832+8049   CSS         231            23           19             15              0.08       0.06          89            10          ---            ---             <0.34        ---   -0.72        0.11
J1842+7946   ---         219            22          ---            ---             <0.14        ---         283            29          ---            ---             <0.11        ---    0.20        0.11
J1901+8623   CSS         202            21          ---            ---             <0.15        ---          43             5          ---            ---             <0.70        ---   -1.18        0.13
J1904+7648   ---          36             6          ---            ---             <0.84        ---          32             5          ---            ---             <0.94        ---   -0.09        0.17
J1909+7813   CSS         280            28          ---            ---             <0.11        ---          67             7          ---            ---             <0.45        ---   -1.09        0.12
J1935+8130   ---         447            45          181             77              0.41       0.17         263            27          142             16              0.54       0.03   -0.40        0.11
J1937+8356   ---         254            26          121             14              0.47       0.03         211            21          150             16              0.71       0.03   -0.14        0.11
J2005+7752   ---        1172           117          214             61              0.18       0.05        1162           116          498             60              0.43       0.03   -0.01        0.11
J2007+7942   CSS          70             8          ---            ---             <0.43        ---         ---           ---          ---            ---               ---        ---  <-0.64         ---
J2022+7611   ---         535            54          320             33              0.60       0.01         502            50          329             33              0.66       0.01   -0.05        0.11
J2042+7508   ---         239            24          155             22              0.65       0.07         214            22           86             10              0.40       0.03   -0.08        0.11
J2045+7625   ---          92            11           77             10              0.84       0.09          87            10          ---            ---             <0.34        ---   -0.04        0.12
J2109+8021   ---          41             6          ---            ---             <0.73        ---          60             7           43              8              0.70       0.12    0.29        0.14
J2114+8204   ---         234            24          148             16              0.63       0.03         231            23          108             37              0.47       0.15   -0.01        0.11
J2130+8357   ---         ---           ---          ---            ---               ---        ---          41             6          ---            ---             <0.73        ---  > 0.24         ---
J2131+8430   CSS         576            58          147             24              0.26       0.03         170            17           37              8              0.22       0.04   -0.92        0.11
J2133+8239   ---         404            41           72             10              0.18       0.02         235            24           70              9              0.30       0.03   -0.41        0.11
J2140+7505   ---          45             7          ---            ---             <0.67        ---          29             5          ---            ---             <1.00        ---   -0.32        0.17
J2149+7540   ---         ---           ---          ---            ---               ---        ---          40             6           29              6              0.72       0.16  > 0.22         ---
J2156+8337   CSS         379            38          139             15              0.37       0.02         123            13           81             14              0.66       0.09   -0.85        0.11
J2242+8224   CSS         329            33          ---            ---             <0.09        ---         107            11          ---            ---             <0.28        ---   -0.85        0.11
J2248+7718   CSS         122            13          ---            ---             <0.25        ---         ---           ---          ---            ---               ---        ---  <-1.06         ---
J2301+8200   CSS         134            14          ---            ---             <0.22        ---         ---           ---          ---            ---               ---        ---  <-1.13         ---
J2310+8857   ---         177            18           71             10              0.40       0.04          92            10          ---            ---             <0.33        ---   -0.49        0.12
J2325+7917   CSS         787            79           22              7              0.03       0.01         170            17          ---            ---             <0.18        ---   -1.16        0.11
J2329+8131   ---          40             6          ---            ---             <0.76        ---         ---           ---          ---            ---               ---        ---  <-0.21         ---
J2330+7742   ---         ---           ---          ---            ---               ---        ---          27             5          ---            ---             <1.00        ---  >-0.08         ---
J2344+8226   CSS        2034           204           21              7              0.01       0.00         399            40          ---            ---             <0.07        ---   -1.24        0.11
J2349+7517   ---          38             6          ---            ---             <0.78        ---          35             5           30              6              0.84       0.17   -0.07        0.15
J2356+8152   ---         483            49          376             43              0.78       0.04         435            44          204             21              0.47       0.01   -0.08        0.11
J2358+8142   CSS          74             9          ---            ---             <0.40        ---         ---           ---          ---            ---               ---        ---  <-0.69         ---


==> anc/tab4.txt <==
# Title: Parsec-scale properties of steep and flat spectrum 
#   extragalactic radio sources from a VLBA survey 
#   of a complete north polar cap sample
# Authors: Popkov A.V., Kovalev Y.Y., Petrov L.Y., Kovalev Y.A.
#
# Table 4. The results of circular Gaussian model fitting to visibilities.
#
# Columns description:
# (1) Name -- J2000 source name
# (2) Model_2.3 -- model type (see table note) for 2.3 GHz
# (3) S_gauss_2.3 -- flux density of the main component at 2.3 GHz (mJy)
# (4) Err_S_gauss_2.3 -- flux density error of the main component at 2.3 GHz (mJy)
# (5) theta_2.3 -- FWHM of the main component at 2.3 GHz (mas)
# (6) Tb_2.3 -- brightness temperature of the main component at 2.3 GHz (K)
# (7) Model_8.6 -- model type (see table note) for 8.6 GHz
# (8) S_gauss_8.6 -- flux density of the main component at 8.6 GHz (mJy)
# (9) Err_S_gauss_8.6 -- flux density error of the main component at 8.6 GHz (mJy)
# (10) theta_8.6 -- FWHM of the main component at 8.6 GHz (mas)
# (11) Tb_8.6 -- brightness temperature of the main component at 8.6 GHz (K)
# (12) k -- negative slope of the angular size--frequency dependence for the main component
#
#     Name  Model_2.3 S_gauss_2.3 Err_S_gauss_2.3  theta_2.3    Tb_2.3  Model_2.3 S_gauss_8.6 Err_S_gauss_8.6  theta_8.6    Tb_8.6      k
J0009+7724        ---         ---             ---        ---       ---          3          41               4       0.29   8.0e+09    ---
J0009+7603          3          38               4        1.4   4.5e+09          1          70               7       0.37   8.3e+09   1.00
J0013+7748          3         464              46         33   1.0e+08        ---         ---             ---        ---       ---    ---
J0017+8135          2         642              64       0.87   2.0e+11          2         676              69       0.19   3.2e+11   1.16
J0038+8447          1         154              16        9.5   3.9e+08        ---         ---             ---        ---       ---    ---
J0117+8928          3         432              43         10   9.6e+08        ---         ---             ---        ---       ---    ---
J0125+8424          3         112              11         25   4.0e+07        ---         ---             ---        ---       ---    ---
J0157+7552          1         121              12        8.3   4.0e+08        ---         ---             ---        ---       ---    ---
J0202+8115          3          44               4        2.0   2.4e+09        ---         ---             ---        ---       ---    ---
J0203+8106          2         148              15        1.5   1.4e+10          2         176              18       0.36   2.2e+10   1.10
J0205+7522          2         566              57        3.5   1.0e+10          2         158              16        1.5   1.2e+09   0.65
J0224+7655          3         103              10         13   1.4e+08        ---         ---             ---        ---       ---    ---
J0229+7743          3         105              10         12   1.7e+08        ---         ---             ---        ---       ---    ---
J0230+8141          3          60               6        3.5   1.2e+09        ---         ---             ---        ---       ---    ---
J0232+7825          3          65               7         15   6.6e+07        ---         ---             ---        ---       ---    ---
J0257+7843          2         179              18        1.9   1.1e+10          2         124              12       0.24   3.4e+10   1.57
J0300+8202          2         548              55        5.5   4.2e+09          3         131              13        4.0   1.4e+08   0.24
J0304+7727          2         320              32        2.1   1.6e+10          2         127              13       0.75   3.7e+09   0.79
J0354+8009          2         158              16        1.3   2.1e+10          2         234              24      <0.10  >3.5e+11    ---
J0402+8241          3         106              11        9.2   2.9e+08        ---         ---             ---        ---       ---    ---
J0410+8208          2         136              14        1.2   2.0e+10          3          49               5       0.48   3.5e+09   0.73
J0410+7656          2        2525             253        8.6   7.8e+09          1         469              47        3.0   8.6e+08   0.80
J0415+7753          3         156              16         12   2.7e+08          3          67               7        8.6   1.5e+07   0.22
J0449+8233          2         128              15       0.85   4.1e+10          2          96              10       0.31   1.7e+10   0.77
J0508+8432          1         255              26       0.72   1.1e+11          2         194              21       0.28   4.0e+10   0.71
J0525+8737          3         116              12         18   8.5e+07        ---         ---             ---        ---       ---    ---
J0540+7519          3          84               8        9.2   2.3e+08        ---         ---             ---        ---       ---    ---
J0543+8238          2         190              19       0.89   5.5e+10          2         161              16      <0.28  >3.4e+10    ---
J0543+8118          3          82               8        9.6   2.0e+08        ---         ---             ---        ---       ---    ---
J0621+7605          2         128              13       0.94   3.4e+10          2          98              10       0.83   2.3e+09   0.09
J0622+8719          3         118              12         31   2.8e+07        ---         ---             ---        ---       ---    ---
J0626+8202          1         779              78        1.1   1.6e+11          2         470              47       0.56   2.5e+10   0.49
J0629+8451          3         133              13         23   5.7e+07        ---         ---             ---        ---       ---    ---
J0632+8020          2         138              16       0.80   4.9e+10          2          76               8       0.53   4.4e+09   0.31
J0637+8125          2         132              14        1.6   1.2e+10          1         108              11       0.33   1.6e+10   1.17
J0638+8411          3         233              23         24   8.9e+07        ---         ---             ---        ---       ---    ---
J0644+8018          2         141              14        2.0   8.5e+09        ---         ---             ---        ---       ---    ---
J0648+7756          3          99              10         19   6.1e+07        ---         ---             ---        ---       ---    ---
J0702+8549          2         141              15        2.0   8.3e+09          2         166              17      <0.17  >9.9e+10    ---
J0726+7911          2         672              67        1.4   7.9e+10          2         687              69       0.61   3.0e+10   0.63
J0750+8241          2         615              62        1.1   1.3e+11          2         249              25      <0.23  >7.7e+10    ---
J0802+7620          1          88               9       <4.1  >1.2e+09        ---         ---             ---        ---       ---    ---
J0806+8126          3         111              11        9.5   2.8e+08        ---         ---             ---        ---       ---    ---
J0806+7746          1         108              11       0.67   5.5e+10          1         111              11      <0.18  >5.4e+10    ---
J0819+8105          2          74               8        1.4   8.8e+09        ---         ---             ---        ---       ---    ---
J0835+8350          3          54               5        6.0   3.5e+08        ---         ---             ---        ---       ---    ---
J0858+7501          1         201              20        9.3   5.3e+08        ---         ---             ---        ---       ---    ---
J0909+8327          2         158              16        4.3   2.0e+09          1         120              12       0.75   3.5e+09   1.32
J0911+8607          3          55               5        1.9   3.4e+09          1          62               6       0.47   4.6e+09   1.07
J0919+7825          2         312              32      <0.40  >4.5e+11          2         136              14      <0.35  >1.8e+10    ---
J0956+7911          3          70               7         31   1.6e+07        ---         ---             ---        ---       ---    ---
J1000+8127          3         383              38         18   2.8e+08        ---         ---             ---        ---       ---    ---
J1010+8250          2         262              26        2.0   1.5e+10          2         280              28       0.53   1.6e+10   1.02
J1016+7617          2         151              15        2.1   7.8e+09          3          35               4       0.83   8.4e+08   0.70
J1021+7655          3          53               5        2.3   2.3e+09        ---         ---             ---        ---       ---    ---
J1044+8054          2         780              79       0.75   3.2e+11          2        1120             112       0.56   5.9e+10   0.22
J1052+8317          2          64               6       <1.2  >9.8e+09        ---         ---             ---        ---       ---    ---
J1054+8629          2         134              14        2.0   7.9e+09          1         123              12        1.4   9.9e+08   0.24
J1057+8858          3         123              12         10   2.6e+08        ---         ---             ---        ---       ---    ---
J1058+8114          1         683              68       0.76   2.7e+11          2         599              60      <0.06  >2.7e+12    ---
J1104+7932          2         202              20        5.3   1.6e+09          2         103              10      <0.28  >2.1e+10    ---
J1104+7658          3          44               4        2.6   1.5e+09          1          76               8       0.46   6.0e+09   1.31
J1119+8048          1          75               8        3.4   1.4e+09          3          36               4       0.53   2.1e+09   1.42
J1133+7831          2         106              11        8.4   3.5e+08        ---         ---             ---        ---       ---    ---
J1153+8058          2        1697             170        2.4   6.6e+10          2        1423             142       0.26   3.5e+11   1.70
J1155+7534          3          67               7         26   2.3e+07        ---         ---             ---        ---       ---    ---
J1155+8157          3         109              11         13   1.5e+08        ---         ---             ---        ---       ---    ---
J1157+8118          1         516              52         11   9.0e+08        ---         ---             ---        ---       ---    ---
J1218+7934          3          73               7        8.7   2.2e+08        ---         ---             ---        ---       ---    ---
J1223+8436          2         107              11       0.71   4.9e+10          2          79               8      <0.25  >2.0e+10    ---
J1223+8040          2         268              27       0.82   9.2e+10          2         328              33      <0.26  >7.9e+10    ---
J1233+8054          2         307              31       0.84   1.0e+11          1         395              39       0.41   3.8e+10   0.54
J1257+7958          2          94              10      <0.65  >5.1e+10          3          46               5       0.30   8.3e+09    ---
J1305+7854          2         247              28       0.50   2.3e+11          2         180              20       0.28   3.7e+10   0.43
J1305+8216          1         112              11        3.2   2.4e+09        ---         ---             ---        ---       ---    ---
J1306+8008          2         129              13        2.0   7.3e+09          1          99              10       0.94   1.8e+09   0.58
J1306+8019          1         109              11        4.7   1.1e+09        ---         ---             ---        ---       ---    ---
J1307+7649          2         251              25        4.7   2.6e+09          3          69               7        3.6   8.8e+07   0.21
J1320+8450          1         475              47        4.1   6.6e+09          1         211              21        3.3   3.2e+08   0.16
J1321+8316          1         203              20        2.6   7.0e+09          2         159              16       0.27   3.7e+10   1.72
J1323+7942          2         212              23      <0.52  >1.8e+11          2         291              29       0.42   2.7e+10    ---
J1325+7535          1          84               9        3.4   1.6e+09        ---         ---             ---        ---       ---    ---
J1357+7643          2         580              60       0.56   4.3e+11          2         561              56       0.17   3.2e+11   0.90
J1358+8340          2         144              16        1.5   1.4e+10          1          78               8        1.1   1.1e+09   0.26
J1406+7828          2         147              15        2.3   6.2e+09          2         206              21       0.23   6.6e+10   1.77
J1414+7905          3          53               5         16   4.8e+07        ---         ---             ---        ---       ---    ---
J1421+7513          1         226              23        6.5   1.2e+09          3          42               4        1.5   3.1e+08   1.11
J1422+7704          3         183              18        8.2   6.3e+08        ---         ---             ---        ---       ---    ---
J1435+7605          1         873              87         11   1.6e+09          3          78               8        2.6   1.9e+08   1.10
J1443+7707          3         454              45         38   7.4e+07        ---         ---             ---        ---       ---    ---
J1447+7656          3          69               7         21   3.7e+07        ---         ---             ---        ---       ---    ---
J1506+8319          2         292              29       0.64   1.7e+11          2         267              31       0.14   2.1e+11   1.12
J1523+7645          3          91               9         22   4.4e+07        ---         ---             ---        ---       ---    ---
J1528+8217          1         165              17        4.6   1.8e+09        ---         ---             ---        ---       ---    ---
J1531+7706          2         279              28        3.6   4.9e+09        ---         ---             ---        ---       ---    ---
J1537+8154          2         207              21        2.5   7.5e+09          1         108              11        1.1   1.4e+09   0.61
J1539+7814          3          79               8         19   4.9e+07        ---         ---             ---        ---       ---    ---
J1607+8501          1          92               9       <1.2  >1.3e+10          3         104              10       0.35   1.4e+10    ---
J1609+7939          2         499              50        6.6   2.6e+09          3         113              11        2.9   2.2e+08   0.63
J1619+8549          3         104              10         13   1.5e+08        ---         ---             ---        ---       ---    ---
J1632+8232          2         489              49        2.4   1.9e+10          2         453              45       0.53   2.6e+10   1.15
J1639+8631          2         181              18        3.9   2.8e+09          2          78               8       0.39   8.3e+09   1.73
J1705+7756          1         106              11        2.0   6.1e+09          1          82               8       0.74   2.4e+09   0.75
J1723+7653          2         267              31       0.75   1.1e+11          2         288              29       0.30   5.2e+10   0.69
J1725+7708          2         229              23       0.85   7.2e+10          2          59               6       0.35   8.0e+09   0.68
J1725+7726          2         613              62         33   1.3e+08          3         121              12        4.4   1.0e+08   1.53
J1800+7828          2        1461             146        1.7   1.2e+11          2        1514             151       0.24   4.5e+11   1.49
J1803+7601          2          69               7        1.6   6.4e+09        ---         ---             ---        ---       ---    ---
J1822+8257          2          48               5        1.4   5.4e+09          2         104              10       0.38   1.2e+10   1.00
J1823+7938          2         261              26        1.6   2.2e+10          2         317              32       0.69   1.1e+10   0.67
J1832+8049          2         153              15        2.3   6.6e+09        ---         ---             ---        ---       ---    ---
J1842+7946          1         218              22       <3.5  >4.1e+09          3         255              26       0.96   4.6e+09    ---
J1901+8623          1         196              20        6.0   1.2e+09        ---         ---             ---        ---       ---    ---
J1909+7813          1         222              22        6.8   1.1e+09          3          63               6        4.8   4.4e+07   0.26
J1935+8130          2         332              33        2.3   1.5e+10          2         185              18       0.41   1.8e+10   1.29
J1937+8356          2         152              15        1.2   2.4e+10          2         140              14      <0.13  >1.3e+11    ---
J2005+7752          2        1075             108        2.1   5.6e+10          2         883              88       0.52   5.4e+10   1.06
J2007+7942          3          58               6        7.0   2.7e+08        ---         ---             ---        ---       ---    ---
J2022+7611          2         417              42       0.72   1.8e+11          2         433              43       0.26   1.0e+11   0.78
J2042+7508          1         216              22        1.5   2.3e+10          2         143              14       0.32   2.3e+10   1.16
J2045+7625          2          82               8      <0.69  >4.0e+10          1          87               9       0.85   2.0e+09    ---
J2109+8021        ---         ---             ---        ---       ---          3          50               5       0.29   9.8e+09    ---
J2114+8204          2         199              20       0.81   6.9e+10          2         188              19       0.34   2.6e+10   0.65
J2131+8430          2         335              33        2.1   1.7e+10          1         145              15       0.74   4.4e+09   0.80
J2133+8239          1         236              24        2.7   7.2e+09          2         124              12       0.47   9.0e+09   1.33
J2156+8337          2         315              31        3.2   6.9e+09          2          86               9       0.74   2.6e+09   1.12
J2242+8224          1         295              30        9.1   8.2e+08        ---         ---             ---        ---       ---    ---
J2248+7718          2         112              11        4.5   1.3e+09        ---         ---             ---        ---       ---    ---
J2301+8200          1         122              12        8.5   3.9e+08        ---         ---             ---        ---       ---    ---
J2310+8857          2         116              12        1.3   1.7e+10          1          83               8       <1.2  >8.8e+08    ---
J2325+7917          2         626              63        4.1   8.4e+09          3         166              17        3.3   2.5e+08   0.17
J2344+8226          2        1804             180        8.6   5.6e+09          3         415              42        7.0   1.4e+08   0.16
J2356+8152          2         440              45       0.72   1.9e+11          2         227              24      <0.14  >1.9e+11    ---
J2358+8142          3          57               6        8.7   1.7e+08        ---         ---             ---        ---       ---    ---


==> anc/tab5.txt <==
# Title: Parsec-scale properties of steep and flat spectrum 
#   extragalactic radio sources from a VLBA survey 
#   of a complete north polar cap sample
# Authors: Popkov A.V., Kovalev Y.Y., Petrov L.Y., Kovalev Y.A.
#
# Table 5. The parameters of total (single-dish) spectra 
#   and kiloparsec-scale compactness for all sources of the sample.
#
# Columns description:
# (1) Name -- J2000 source name
# (2) S_sd_2.3 -- Single-dish flux density at 2.3 GHz (mJy)
# (3) Err_sd_2.3 -- Single-dish flux density error at 2.3 GHz (mJy)
# (4) S_sd_8.6 -- Single-dish flux density at 8.6 GHz (mJy)
# (5) Err_sd_8.6 -- Single-dish flux density error at 8.6 GHz (mJy)
# (6) a_sd -- Single-dish spectral index in 2-8 GHz range
# (7) err_a_sd -- Single-dish spectral index error
# (8) dS_sd_8 -- Variability amplitude of the single-dish flux density at 8 GHz (mJy)
# (9) Err_dS_sd_8 -- Variability amplitude error (mJy)
# (10) V_8 -- Variability index at 8 GHz
# (11) Err_V_8 -- Variability index error
# (12) C_vlba_sd_2.3 -- Kiloparsec-scale compactness parameter at 2.3 GHz
# (13) Err_C_2.3 -- Kiloparsec-scale compactness parameter error at 2.3 GHz
# (14) C_vlba_sd_8.6 -- Kiloparsec-scale compactness parameter at 8.6 GHz
# (15) Err_C_8.6 -- Kiloparsec-scale compactness parameter error at 8.6 GHz
#
#     Name  S_sd_2.3  Err_sd_2.3  S_sd_8.6  Err_sd_8.6     a_sd  err_a_sd  dS_sd_8  Err_dS_sd_8     V_8  Err_V_8  C_vlba_sd_2.3  Err_C_2.3  C_vlba_sd_8.6  Err_C_8.6
J0000+8123       164          56        51          11    -0.86      0.32      ---          ---     ---      ---          <0.18        ---          <0.59        ---
J0005+8135       148          22        31           8    -1.15      0.19      ---          ---     ---      ---          <0.20        ---          <0.96        ---
J0008+8426       181          27        62           6    -0.86      0.13      ---          ---     ---      ---          <0.17        ---          <0.48        ---
J0009+7724       475          30       180          12    -0.74      0.07       13           14    0.04     0.04           0.12       0.02           0.28       0.04
J0009+7603       177          10       110           7    -0.39      0.07      ---          ---     ---      ---           0.28       0.04           0.68       0.09
J0012+8543       390          22       134           9    -0.81      0.06        0            7    0.00     0.02          <0.08        ---          <0.22        ---
J0013+7748      1439          65       445          19    -0.88      0.05       58           16    0.06     0.02           0.28       0.03          <0.07        ---
J0015+7756       115          11        30           6    -1.12      0.18      ---          ---     ---      ---          <0.26        ---          <1.00        ---
J0016+7916      2305         105       587          21    -1.03      0.05       47           35    0.03     0.02          <0.01        ---          <0.05        ---
J0017+8135       814          40      1225          39     0.31      0.04     1105           44    0.44     0.02           1.06       0.13           0.95       0.10
J0018+7827       442          27        92           9    -1.16      0.08        0            7    0.00     0.03          <0.07        ---          <0.33        ---
J0019+8039       302          34        71           6    -1.18      0.11      ---          ---     ---      ---          <0.10        ---          <0.42        ---
J0028+7958       252          41        73           6    -0.95      0.14      ---          ---     ---      ---          <0.12        ---          <0.41        ---
J0030+8449       169          48        33           7    -1.22      0.27      ---          ---     ---      ---          <0.18        ---          <0.91        ---
J0034+7647       153          14        54           6    -0.81      0.12      ---          ---     ---      ---          <0.20        ---          <0.56        ---
J0034+8013       213          30        51           4    -1.10      0.13      ---          ---     ---      ---          <0.14        ---          <0.59        ---
J0035+8025       132          18        37           8    -0.95      0.18      ---          ---     ---      ---          <0.23        ---          <0.81        ---
J0038+8447       357          24       106          18    -0.92      0.15        0            7    0.00     0.03           0.64       0.08           0.38       0.08
J0039+7505       167          40        40           8    -1.11      0.29      ---          ---     ---      ---          <0.18        ---          <0.75        ---
J0039+7700       189          57        50          11    -0.92      0.34      ---          ---     ---      ---          <0.16        ---          <0.60        ---
J0041+8114       140          29        45          15    -0.89      0.29      ---          ---     ---      ---          <0.21        ---           0.67       0.24
J0044+8929       177          11        58           8    -0.85      0.06      ---          ---     ---      ---          <0.17        ---          <0.52        ---
J0045+7542       245          21        66           7    -0.95      0.10      ---          ---     ---      ---          <0.12        ---          <0.45        ---
J0046+7517       267          22        62           6    -1.13      0.08        0            6    0.00     0.04          <0.11        ---          <0.48        ---
J0051+8411       177          16        39           6    -0.85      0.10      ---          ---     ---      ---          <0.17        ---          <0.78        ---
J0056+7823       149          25        35           5    -1.07      0.19      ---          ---     ---      ---          <0.20        ---          <0.85        ---
J0059+7955       190          19        39           8    -1.13      0.17      ---          ---     ---      ---          <0.16        ---          <0.76        ---
J0110+7846       188          23        51           6    -0.99      0.13      ---          ---     ---      ---          <0.16        ---          <0.59        ---
J0110+8738       448          30       102          10    -1.13      0.09        0           11    0.00     0.05          <0.07        ---          <0.29        ---
J0117+8928      1219          51       316          20    -1.02      0.02        0           11     ---      ---           0.56       0.06           0.23       0.03
J0121+8328       291          48        54          10    -1.30      0.19      ---          ---     ---      ---          <0.10        ---          <0.56        ---
J0123+8056       293          39       113          26    -0.72      0.09      ---          ---     ---      ---          <0.10        ---          <0.27        ---
J0125+8424       155          13        53           7    -0.82      0.11      ---          ---     ---      ---           0.72       0.10          <0.57        ---
J0131+8446       552          39       158          13    -0.99      0.09        1           15    0.00     0.04           0.21       0.03          <0.19        ---
J0138+7609       156          30        40           5    -1.06      0.22      ---          ---     ---      ---          <0.19        ---          <0.75        ---
J0144+8200       197          21        40           8    -1.19      0.15      ---          ---     ---      ---          <0.15        ---          <0.75        ---
J0152+7550       551          50       116          18    -1.18      0.07      ---          ---     ---      ---          <0.05        ---          <0.26        ---
J0157+7552       183          24        53           6    -0.91      0.13      ---          ---     ---      ---           0.74       0.12          <0.56        ---
J0202+8115       240          30       116           9    -0.55      0.12      ---          ---     ---      ---           0.22       0.04           0.39       0.06
J0202+7949       185          18        65           7    -0.81      0.12      ---          ---     ---      ---          <0.16        ---          <0.46        ---
J0203+8106       199          20       194          10    -0.10      0.09       81           34    0.18     0.10           0.95       0.14           1.15       0.13
J0205+7522       845          74       297          21    -0.77      0.10        0           26    0.00     0.04           1.03       0.14           0.93       0.11
J0206+8325       165          46        37          10    -1.12      0.35      ---          ---     ---      ---          <0.18        ---          <0.81        ---
J0207+7956       900          58       233          16    -1.03      0.08        0           11    0.00     0.02           0.08       0.01          <0.13        ---
J0217+7945       205          42        37           7    -1.25      0.23      ---          ---     ---      ---          <0.15        ---          <0.82        ---
J0220+8004       214          46        41           7    -1.25      0.25      ---          ---     ---      ---          <0.14        ---          <0.73        ---
J0222+8055       209          41        49           4    -1.17      0.17      ---          ---     ---      ---          <0.14        ---          <0.62        ---
J0222+8618      4025         143      1202          77    -0.92      0.03      ---          ---     ---      ---          <0.01        ---          <0.03        ---
J0224+7655      1275          62       298          19    -1.10      0.06        0           13    0.00     0.02           0.14       0.02          <0.10        ---
J0229+7743      1649          75       358          20    -1.16      0.06      ---          ---     ---      ---           0.08       0.01          <0.08        ---
J0230+8141       758          40       274          11    -0.79      0.05        0           14    0.00     0.02           0.19       0.02           0.13       0.02
J0232+7825       155          34        34           7    -1.19      0.23      ---          ---     ---      ---           0.49       0.12          <0.89        ---
J0251+7914       451          32        75           9    -1.31      0.11        0            4    0.00     0.02          <0.07        ---          <0.40        ---
J0254+7911       384          62        91           5    -1.23      0.10        0            8    0.00     0.04          <0.08        ---          <0.33        ---
J0257+7843       310          24       241          14    -0.19      0.07        0           18    0.00     0.04           0.81       0.10           0.75       0.09
J0258+7943       215          19        51           4    -1.14      0.10      ---          ---     ---      ---          <0.14        ---          <0.59        ---
J0300+7906       218          28        55           4    -1.09      0.09      ---          ---     ---      ---          <0.14        ---          <0.54        ---
J0300+8202       894          96       221          16    -1.08      0.10        0           20    0.00     0.04           0.82       0.12           0.66       0.08
J0302+7843       134          18        26           1    -1.36      0.11      ---          ---     ---      ---          <0.23        ---          <1.00        ---
J0304+7727       809          44       269          18    -0.83      0.07       26           20    0.04     0.03           0.99       0.11           0.84       0.10
J0306+7933       186          20        39           9    -1.13      0.20      ---          ---     ---      ---          <0.16        ---          <0.77        ---
J0306+8200       190           8        92           3    -0.48      0.04      ---          ---     ---      ---           0.28       0.04           0.49       0.07
J0306+7553       224          29        74           8    -0.84      0.14      ---          ---     ---      ---          <0.13        ---          <0.41        ---
J0307+7735       213          17        68           7    -0.84      0.09      ---          ---     ---      ---          <0.14        ---          <0.44        ---
J0330+7633       236          16        72           5    -0.92      0.07      ---          ---     ---      ---          <0.13        ---           0.49       0.08
J0344+8620       202          37        54           7    -0.94      0.17      ---          ---     ---      ---          <0.15        ---          <0.55        ---
J0351+8004       353          23        68           8    -1.18      0.09        0            6    0.00     0.04          <0.09        ---          <0.44        ---
J0354+8009       495          28       369          22    -0.25      0.07      257           25    0.34     0.03           0.58       0.07           0.82       0.10
J0356+7637       380          28       114           8    -0.90      0.09        0           10    0.00     0.04          <0.08        ---          <0.26        ---
J0358+7837       352          37        97          10    -0.92      0.10        2           10    0.01     0.04          <0.09        ---          <0.31        ---
J0400+7621       195          31        44           8    -1.09      0.20      ---          ---     ---      ---          <0.15        ---          <0.68        ---
J0402+8241       250          23       145          24    -0.42      0.16       27           45    0.09     0.16           0.61       0.09           0.44       0.09
J0403+7616       181          42        50           4    -0.83      0.20       27           45     ---      ---          <0.17        ---          <0.59        ---
J0406+8146       115          20        35           7    -0.93      0.20      ---          ---     ---      ---          <0.26        ---          <0.87        ---
J0406+7633       394          57        67          24    -1.26      0.22        0            6    0.00     0.03          <0.08        ---          <0.45        ---
J0410+8208       233          16        76           8    -0.85      0.09      ---          ---     ---      ---           0.75       0.09           0.88       0.14
J0410+7656      4340         195      2111          71    -0.55      0.05      ---          ---     ---      ---           0.76       0.08           0.31       0.03
J0414+7612       255          18        64           7    -1.07      0.11        0           10    0.00     0.07          <0.12        ---          <0.47        ---
J0415+7753       296          48        93           7    -0.93      0.14      ---          ---     ---      ---           0.62       0.12           0.59       0.08
J0415+8424       408          16       156          24    -0.71      0.11        9           36    0.03     0.10          <0.07        ---          <0.19        ---
J0418+8048       231          57        33           7    -1.47      0.27      ---          ---     ---      ---          <0.13        ---          <0.92        ---
J0419+7559       317          61        83          20    -1.09      0.27        0           23    0.00     0.12          <0.10        ---          <0.36        ---
J0422+7627       558          40        79          12    -1.37      0.11        0            8    0.00     0.04          <0.05        ---          <0.38        ---
J0422+8548       149          21        48          15    -0.92      0.21      ---          ---     ---      ---          <0.20        ---          <0.62        ---
J0422+7919       228          12        46           5    -1.17      0.09      ---          ---     ---      ---          <0.13        ---          <0.65        ---
J0424+7653       248          30        50           8    -1.18      0.16       15           10    0.16     0.08          <0.12        ---          <0.60        ---
J0429+7709       544          39        72           7    -1.51      0.09        0            6    0.00     0.03          <0.06        ---          <0.41        ---
J0429+8705       349          26        43          13    -1.68      0.21      ---          ---     ---      ---          <0.09        ---          <0.70        ---
J0437+8050       219          26        57           5    -1.02      0.12      ---          ---     ---      ---          <0.14        ---          <0.52        ---
J0441+7601       100          22        21           4    -1.07      0.23      ---          ---     ---      ---          <0.30        ---          <1.00        ---
J0445+7838       469          31       135           8    -0.94      0.07        0            9    0.00     0.03           0.09       0.01           0.26       0.04
J0449+8233       259          26       207          14    -0.19      0.10      ---          ---     ---      ---           0.67       0.10           0.74       0.09
J0451+8013       170          32        30           7    -1.30      0.23      ---          ---     ---      ---          <0.18        ---          <1.00        ---
J0452+7626       225          18        65          11    -0.86      0.16      ---          ---     ---      ---          <0.13        ---          <0.46        ---
J0455+7626       164          22        38           6    -1.17      0.16      ---          ---     ---      ---          <0.18        ---          <0.79        ---
J0456+8309       159          16        38           6    -1.09      0.14      ---          ---     ---      ---          <0.19        ---          <0.78        ---
J0459+7612       164          24        47           6    -0.96      0.15      ---          ---     ---      ---          <0.18        ---          <0.64        ---
J0507+7912       525          34       155          11    -0.97      0.08        0           13    0.00     0.04           0.06       0.01           0.30       0.04
J0508+8432       268          47       334          15    -0.03      0.10      233           22    0.39     0.03           0.98       0.20           0.86       0.09
J0518+7650       211          23        33           7    -1.44      0.17      ---          ---     ---      ---          <0.14        ---          <0.91        ---
J0520+8400       146          20        40           5    -0.92      0.16      ---          ---     ---      ---          <0.20        ---          <0.76        ---
J0520+8600       185          48        38           9    -1.16      0.26      ---          ---     ---      ---          <0.16        ---          <0.79        ---
J0525+8737       217          44        42           4    -1.27      0.18      ---          ---     ---      ---           0.62       0.14          <0.72        ---
J0525+7613       184          13        26           4    -1.60      0.14      ---          ---     ---      ---          <0.16        ---          <1.00        ---
J0532+8731       245          35        51           7    -1.22      0.13      ---          ---     ---      ---          <0.12        ---          <0.59        ---
J0540+7519       145          16        49           6    -0.85      0.13      ---          ---     ---      ---           1.10       0.17          <0.61        ---
J0543+8238       292          42       267          20    -0.15      0.11      112           38    0.25     0.09           0.94       0.17           0.71       0.09
J0543+8118       273          30       104           8    -0.75      0.11      ---          ---     ---      ---           0.32       0.05          <0.29        ---
J0546+7514       215          34        45          14    -1.16      0.25      ---          ---     ---      ---          <0.14        ---          <0.67        ---
J0548+7559       246          39        56           8    -1.19      0.15      ---          ---     ---      ---          <0.12        ---          <0.54        ---
J0557+8001       182          20        38           7    -1.33      0.19      ---          ---     ---      ---          <0.16        ---          <0.79        ---
J0604+8007       253          34        48           7    -1.27      0.15      ---          ---     ---      ---          <0.12        ---          <0.62        ---
J0618+7821       696          47       210          14    -0.91      0.08        0           18    0.00     0.04          <0.04        ---          <0.14        ---
J0619+7531       168          53        27           4    -1.42      0.27      ---          ---     ---      ---          <0.18        ---          <1.00        ---
J0621+7605       193          11       136          11    -0.23      0.07        0           16    0.00     0.06           1.11       0.13           0.96       0.13
J0622+8719       448          19       103          37    -0.88      0.14      ---          ---     ---      ---           0.23       0.03          <0.29        ---
J0626+8202       746          42       622          25    -0.15      0.05      408           52    0.28     0.03           1.07       0.12           0.88       0.10
J0627+7940       254          33        64           6    -0.99      0.14      ---          ---     ---      ---          <0.12        ---          <0.47        ---
J0629+8451       223          43        20           2    -2.06      0.14      ---          ---     ---      ---           0.57       0.12          <1.00        ---
J0630+7632       998          62       229          21    -1.12      0.03      ---          ---     ---      ---          <0.03        ---          <0.13        ---
J0630+8123       202          14        62          12    -0.84      0.14      ---          ---     ---      ---          <0.15        ---          <0.49        ---
J0632+8020       310          26       139          21    -0.46      0.12      ---          ---     ---      ---           0.85       0.11           0.86       0.16
J0637+7937       176          14        35           6    -1.25      0.11      ---          ---     ---      ---          <0.17        ---          <0.86        ---
J0637+8125       198          20       160          14    -0.18      0.12      ---          ---     ---      ---           1.00       0.15           0.79       0.11
J0638+8411       626         110       162          11    -1.18      0.11        4            9    0.01     0.03           0.34       0.07          <0.18        ---
J0640+7813       392          39        75           6    -1.26      0.09        0            7    0.00     0.04          <0.08        ---          <0.40        ---
J0642+8031       158          23        47           9    -0.87      0.15      ---          ---     ---      ---          <0.19        ---          <0.64        ---
J0644+8018       233          16        67          13    -0.86      0.13      ---          ---     ---      ---           0.92       0.11           0.82       0.19
J0645+7755       627          59       144          21    -1.12      0.06      ---          ---     ---      ---          <0.05        ---          <0.21        ---
J0646+8215       219          64        61          15    -0.96      0.33      ---          ---     ---      ---          <0.14        ---          <0.49        ---
J0648+7756       210           9        70           9    -0.79      0.10      ---          ---     ---      ---           0.54       0.06          <0.43        ---
J0655+7655       163          30        31           7    -1.29      0.23      ---          ---     ---      ---          <0.18        ---          <0.96        ---
J0702+8549       237          46       247          12    -0.02      0.13      ---          ---     ---      ---           0.82       0.18           0.96       0.11
J0702+8605       147          30        41           9    -0.94      0.22      ---          ---     ---      ---          <0.20        ---          <0.74        ---
J0702+8634       178          63        56           8    -0.85      0.33      ---          ---     ---      ---          <0.17        ---          <0.53        ---
J0714+8151       337          25       126          10    -0.76      0.08        0           10    0.00     0.04           0.15       0.02           0.27       0.05
J0717+7642       269          42        67           8    -1.09      0.15      ---          ---     ---      ---          <0.11        ---          <0.45        ---
J0719+7515       154          20        30           8    -1.80      0.21      ---          ---     ---      ---          <0.20        ---          <1.00        ---
J0721+7750       118          11        29           5    -1.06      0.12      ---          ---     ---      ---          <0.25        ---          <1.00        ---
J0726+7911       648          36       817          28     0.19      0.05      475           45    0.26     0.03           1.08       0.12           0.88       0.09
J0726+8711       118          56        33           9    -0.92      0.46      ---          ---     ---      ---          <0.25        ---          <0.90        ---
J0727+8545       175          27        21           4    -1.75      0.16      ---          ---     ---      ---          <0.17        ---          <1.00        ---
J0727+8223       239          32        74          12    -0.82      0.17      ---          ---     ---      ---          <0.13        ---          <0.41        ---
J0734+7658       338          25        93           9    -0.98      0.09        0           10    0.00     0.05          <0.09        ---          <0.32        ---
J0743+8025      2403         120       887          70    -0.76      0.03        0           10     ---      ---          <0.01        ---          <0.03        ---
J0748+8340       159          22        49           6    -0.92      0.14      ---          ---     ---      ---          <0.19        ---          <0.62        ---
J0750+8241      1327          60       709          33    -0.48      0.05      329           27    0.21     0.02           0.63       0.07           0.66       0.07
J0800+7709       256          24        48           8    -1.18      0.12      ---          ---     ---      ---          <0.12        ---          <0.62        ---
J0802+7620       173          34        32           4    -1.21      0.17      ---          ---     ---      ---           0.63       0.14          <0.94        ---
J0806+7556       207          38        46           7    -1.17      0.19      ---          ---     ---      ---          <0.14        ---          <0.65        ---
J0806+8126       260          55        38           3    -1.67      0.12        2            2    0.02     0.03           0.57       0.13          <0.80        ---
J0806+7746       154          36        80           8    -0.51      0.18      ---          ---     ---      ---           0.74       0.19           1.49       0.21
J0807+7846       394          21        94           8    -1.08      0.08        0            4    0.00     0.02          <0.08        ---          <0.32        ---
J0809+8702       286          49        73          13    -0.99      0.18      ---          ---     ---      ---          <0.10        ---          <0.41        ---
J0813+7619       186          45        29           6    -1.48      0.24      ---          ---     ---      ---          <0.16        ---          <1.00        ---
J0819+7537       221          28        62           7    -0.97      0.13      ---          ---     ---      ---          <0.14        ---          <0.49        ---
J0819+8105       169          10        63           7    -0.70      0.09      ---          ---     ---      ---           0.80       0.10           0.90       0.15
J0821+8614       205          48        49          11    -1.08      0.24      ---          ---     ---      ---          <0.15        ---          <0.61        ---
J0825+7653       504          35       144           8    -0.93      0.07        0            6    0.00     0.02          <0.06        ---          <0.21        ---
J0830+8425       142          22        28           7    -1.26      0.21      ---          ---     ---      ---          <0.21        ---          <1.00        ---
J0832+8006       617          50       173          13    -0.96      0.09        0            7    0.00     0.02          <0.05        ---          <0.17        ---
J0835+8350       170          19        40           5    -1.09      0.12      ---          ---     ---      ---           0.39       0.06          <0.74        ---
J0838+8446       242          11        60           8    -1.13      0.11      ---          ---     ---      ---          <0.12        ---          <0.50        ---
J0848+7830       871          48       180          13    -1.20      0.07        0            8    0.00     0.02          <0.03        ---          <0.17        ---
J0852+7840       273          27        80           8    -0.92      0.11      ---          ---     ---      ---          <0.11        ---          <0.38        ---
J0858+7501       629          65        82           8    -1.59      0.11        0           10    0.00     0.05           0.45       0.07          <0.37        ---
J0901+7809       305          33        72           5    -1.10      0.10        3            6    0.02     0.04          <0.10        ---          <0.42        ---
J0908+8345       329          34       110          11    -0.82      0.12        0            4    0.00     0.02          <0.09        ---          <0.27        ---
J0909+8327       199          25       177           9    -0.11      0.10      ---          ---     ---      ---           0.93       0.15           0.87       0.10
J0911+8607       185          13        99           9    -0.53      0.09      ---          ---     ---      ---           0.51       0.07           0.64       0.10
J0917+8021       184          25        34           5    -1.28      0.14      ---          ---     ---      ---          <0.16        ---          <0.89        ---
J0918+8111       217          22        48          10    -1.16      0.17      ---          ---     ---      ---          <0.14        ---          <0.63        ---
J0919+7727       225          18        97           7    -0.62      0.08      ---          ---     ---      ---          <0.13        ---          <0.31        ---
J0919+7825       549          54       353          16    -0.37      0.08        0           25    0.00     0.03           0.68       0.10           0.72       0.08
J0920+8628       433          28        74           7    -1.31      0.06       19            4    0.12     0.03          <0.07        ---          <0.41        ---
J0920+7636       173          32        53           9    -0.84      0.22      ---          ---     ---      ---          <0.17        ---          <0.56        ---
J0923+8116       181          24        48           8    -1.07      0.17      ---          ---     ---      ---          <0.17        ---          <0.63        ---
J0932+7906      1278          63       214           9    -1.34      0.05        4           11    0.01     0.02          <0.02        ---           0.17       0.03
J0938+7815       437          35       106           6    -1.07      0.07        0            7    0.00     0.03          <0.07        ---          <0.28        ---
J0939+8315      1616          70       258          12    -1.38      0.05        0           17    0.00     0.03          <0.02        ---          <0.12        ---
J0944+8254       537          57       154           9    -1.03      0.09        0           12    0.00     0.04           0.13       0.02          <0.20        ---
J0945+7932       252          24        42           4    -1.35      0.12      ---          ---     ---      ---          <0.12        ---          <0.71        ---
J0953+8034       171          23        50           8    -0.92      0.16      ---          ---     ---      ---          <0.17        ---          <0.60        ---
J0956+7911       289          12        50          19    -1.03      0.15      ---          ---     ---      ---           0.21       0.03          <0.61        ---
J1000+8127       532          56       120           8    -1.17      0.10        0           11    0.00     0.04           0.71       0.10          <0.25        ---
J1003+7908       196          30        29           4    -1.46      0.17      ---          ---     ---      ---          <0.15        ---          <1.00        ---
J1005+7739       146           9        38           7    -1.08      0.13      ---          ---     ---      ---          <0.21        ---           0.88       0.23
J1007+8131       489          39        74          12    -1.33      0.12        0           16    0.00     0.09          <0.06        ---          <0.41        ---
J1009+8107       291          25        74           7    -1.09      0.08        0            7    0.00     0.04          <0.10        ---          <0.41        ---
J1010+8250       557          37       567          37    -0.01      0.07      262           81    0.23     0.05           0.67       0.08           0.60       0.07
J1010+7650       419          31        63           6    -1.41      0.08        0            6    0.00     0.04          <0.07        ---          <0.48        ---
J1014+8553       552          34       111          11    -1.21      0.04        0            6     ---      ---          <0.05        ---          <0.27        ---
J1016+7617       206          14        54          10    -0.97      0.12      ---          ---     ---      ---           0.96       0.12           1.04       0.23
J1017+8756       200          13        45           8    -0.98      0.11      ---          ---     ---      ---          <0.15        ---          <0.66        ---
J1017+8105       756          55       172           8    -1.14      0.07        0            8    0.00     0.02          <0.04        ---          <0.17        ---
J1021+7655       173          30        34           8    -1.15      0.21      ---          ---     ---      ---           0.53       0.11          <0.87        ---
J1023+8032      1019          60       163          10    -1.38      0.06        0            7    0.00     0.02          <0.03        ---           0.20       0.04
J1025+8144       130          42        17           4    -1.50      0.32      ---          ---     ---      ---           0.55       0.19          <1.00        ---
J1029+7852       754          39       213           8    -0.95      0.05        0           10    0.00     0.02          <0.04        ---          <0.14        ---
J1031+7845       183          23        38           7    -1.19      0.15      ---          ---     ---      ---          <0.16        ---          <0.79        ---
J1037+7632       163           7        41           4    -1.09      0.08      ---          ---     ---      ---          <0.18        ---          <0.73        ---
J1042+7545       171          25        42          12    -1.16      0.21      ---          ---     ---      ---          <0.18        ---          <0.71        ---
J1044+8054       948          48      1321          43     0.26      0.05     1064           75    0.42     0.02           1.15       0.13           0.89       0.09
J1049+8121       246          18        78           8    -0.83      0.10      ---          ---     ---      ---          <0.12        ---          <0.38        ---
J1051+7913       302          18        71           6    -1.11      0.06        0            6    0.00     0.04          <0.10        ---          <0.42        ---
J1052+8317       201          14        56          14    -0.92      0.15      ---          ---     ---      ---           0.82       0.10           0.61       0.17
J1054+8629       286          11       226          10    -0.21      0.04      ---          ---     ---      ---           0.73       0.08           0.75       0.08
J1057+8858       306          62        63           9    -1.03      0.20      ---          ---     ---      ---           0.48       0.11          <0.47        ---
J1058+8114       503          31       669          46     0.20      0.07       84           26    0.06     0.02           1.37       0.16           1.25       0.15
J1102+7905       172          53        29           4    -1.31      0.24      ---          ---     ---      ---           0.23       0.08          <1.00        ---
J1104+7932       453          30       259          13    -0.41      0.07       19           15    0.04     0.03           1.14       0.14           0.80       0.09
J1104+7658      1412          78       379          19    -0.99      0.06      127           16    0.14     0.02           0.04       0.01           0.23       0.03
J1105+8328       175          17        36           6    -1.18      0.13      ---          ---     ---      ---          <0.17        ---          <0.84        ---
J1113+8332       150          29        46           9    -0.93      0.22      ---          ---     ---      ---          <0.20        ---          <0.66        ---
J1113+7654       356          29        80           9    -1.15      0.10        0            9    0.00     0.05          <0.08        ---          <0.37        ---
J1116+7658       175          20        30           5    -1.40      0.17      ---          ---     ---      ---          <0.17        ---          <1.00        ---
J1116+8335       265          33        70           8    -0.97      0.14      ---          ---     ---      ---          <0.11        ---          <0.43        ---
J1119+8048       238          19        90           6    -0.77      0.08      ---          ---     ---      ---           0.34       0.05           0.43       0.07
J1123+7731       234          18        53           5    -1.09      0.10        0            7    0.00     0.06          <0.13        ---          <0.57        ---
J1133+7831       180          17        58           5    -0.85      0.10      ---          ---     ---      ---           0.72       0.10          <0.52        ---
J1139+8321       212          29        54           7    -1.06      0.15      ---          ---     ---      ---          <0.14        ---          <0.56        ---
J1147+8346       230          21        59           9    -0.99      0.13      ---          ---     ---      ---          <0.13        ---          <0.51        ---
J1148+7827       306          39        90          10    -0.94      0.13        0           10    0.00     0.05          <0.10        ---          <0.33        ---
J1149+7645       179           9        47           6    -1.07      0.09      ---          ---     ---      ---          <0.17        ---          <0.64        ---
J1153+8058      1858          80      2106          72     0.08      0.04     1238          191    0.34     0.03           0.98       0.11           0.90       0.10
J1153+8256       170          28        64          16    -0.67      0.21      ---          ---     ---      ---          <0.18        ---          <0.47        ---
J1155+7534       571          41       186          13    -0.82      0.08        0           16    0.00     0.04           0.12       0.02          <0.16        ---
J1155+8157       407          65        96           7    -1.06      0.12        3            6    0.01     0.03           0.29       0.06          <0.31        ---
J1156+8235       268          31        50           2    -1.31      0.10        3            4    0.02     0.04          <0.11        ---          <0.59        ---
J1157+8118       743          43       266          22    -0.74      0.07        0           13    0.00     0.02           0.83       0.10           0.46       0.06
J1157+7526       158          33        49          11    -0.80      0.23      ---          ---     ---      ---          <0.19        ---          <0.62        ---
J1203+8534       220          51        58           4    -1.25      0.14      ---          ---     ---      ---          <0.14        ---          <0.51        ---
J1203+8401       206          30        47           8    -1.13      0.17      ---          ---     ---      ---          <0.15        ---          <0.64        ---
J1203+8206       140          27        29           6    -1.23      0.23      ---          ---     ---      ---          <0.21        ---          <1.00        ---
J1204+8354       152           9        47          11    -0.88      0.16      ---          ---     ---      ---          <0.20        ---          <0.63        ---
J1207+7756       191          30        44          12    -1.07      0.23      ---          ---     ---      ---          <0.16        ---          <0.68        ---
J1212+7539       183          15        46           5    -1.10      0.10      ---          ---     ---      ---          <0.16        ---          <0.65        ---
J1218+7934       184          32        41           8    -1.18      0.20      ---          ---     ---      ---           0.57       0.12          <0.74        ---
J1220+7927       286          42        78           9    -0.95      0.14        0            6    0.00     0.03          <0.10        ---          <0.39        ---
J1223+8436       246          35       128          16    -0.54      0.15      ---          ---     ---      ---           0.52       0.09           0.77       0.13
J1223+8040       599          34       503          19    -0.15      0.05      284           46    0.22     0.04           0.65       0.07           0.79       0.09
J1225+8608       270          26        81          11    -0.85      0.14        0           16    0.00     0.09          <0.11        ---          <0.37        ---
J1233+8054       367          26       412          23     0.09      0.08        0           26    0.00     0.03           1.05       0.13           1.00       0.12
J1234+7730       304          44       104          26    -0.81      0.10        0           26     ---      ---          <0.10        ---          <0.29        ---
J1237+8357       555          26       152           8    -0.97      0.06        8           11    0.02     0.03          <0.05        ---          <0.20        ---
J1237+7626       252          20        81           6    -0.86      0.09      ---          ---     ---      ---          <0.12        ---          <0.37        ---
J1241+8612       216          13        28           7    -1.40      0.13      ---          ---     ---      ---          <0.14        ---          <1.00        ---
J1242+8000       166          24        45           4    -1.01      0.16      ---          ---     ---      ---          <0.18        ---          <0.67        ---
J1244+8755       196          22       113          13    -0.38      0.14      ---          ---     ---      ---           0.42       0.07          <0.27        ---
J1245+7613       170          20        41           6    -1.13      0.12      ---          ---     ---      ---          <0.18        ---          <0.73        ---
J1250+7557       188          28        45           6    -1.11      0.17      ---          ---     ---      ---          <0.16        ---          <0.66        ---
J1257+7958       178          28        83           8    -0.62      0.16       30           32    0.14     0.10           0.77       0.15           0.77       0.12
J1257+8342       362          35       130           8    -0.83      0.09       28           10    0.09     0.03           0.15       0.02           0.27       0.04
J1300+8054       734          39       132          12    -1.29      0.08        0           15    0.00     0.05           0.06       0.01          <0.23        ---
J1305+7854       293          34       266          16    -0.10      0.10       41           42    0.09     0.11           1.07       0.16           0.88       0.10
J1305+8216       162          24        58           9    -0.79      0.19      ---          ---     ---      ---           0.81       0.15           0.57       0.12
J1305+8156       298          14        60           8    -1.15      0.09        0            9    0.00     0.06          <0.10        ---          <0.50        ---
J1306+8008       553          63       172          21    -0.90      0.14      101           46    0.21     0.07           0.29       0.04           0.63       0.10
J1306+8019       242          23        71          10    -0.95      0.12      ---          ---     ---      ---           0.65       0.09           0.54       0.11
J1307+7649       550          59       149          12    -1.01      0.11        0           15    0.00     0.05           0.63       0.09           0.51       0.07
J1308+8544       406          38       141          16    -0.81      0.12        0           13    0.00     0.04          <0.07        ---          <0.21        ---
J1311+7809       118          15        39           5    -0.83      0.14      ---          ---     ---      ---          <0.25        ---          <0.77        ---
J1317+8219       481          36       104           4    -1.23      0.07        0            5    0.00     0.02          <0.06        ---          <0.29        ---
J1320+8450       466          56       240          24    -0.53      0.13        1           26    0.00     0.05           0.98       0.15           0.88       0.13
J1321+8316       383          43       256          17    -0.38      0.09      124           24    0.18     0.04           0.75       0.11           0.87       0.10
J1323+7809       347          41        92          10    -1.02      0.14        0            4    0.00     0.02          <0.09        ---          <0.33        ---
J1323+7942       521          36       466          18    -0.10      0.06       64           14    0.07     0.02           0.99       0.12           0.85       0.09
J1325+7535       211          20        77           9    -0.75      0.12      ---          ---     ---      ---           0.42       0.06           0.60       0.12
J1327+8221       149          30        48          10    -0.82      0.23      ---          ---     ---      ---          <0.20        ---          <0.63        ---
J1332+8650       194          13        43           6    -1.13      0.10      ---          ---     ---      ---          <0.15        ---          <0.70        ---
J1337+8033       301          32        77          14    -1.04      0.07      ---          ---     ---      ---          <0.10        ---          <0.39        ---
J1337+7914       176          12        33           4    -1.35      0.11      ---          ---     ---      ---          <0.17        ---          <0.91        ---
J1344+7907       283          26       105           6    -0.82      0.09      ---          ---     ---      ---           0.26       0.04           0.32       0.06
J1351+7556       210          21        65           8    -0.94      0.14      ---          ---     ---      ---          <0.14        ---          <0.46        ---
J1356+7943       318          28        63           7    -1.18      0.11        0            6    0.00     0.04          <0.09        ---          <0.47        ---
J1357+7643       663          39       871          37     0.21      0.06      589           40    0.34     0.02           0.97       0.11           0.72       0.08
J1358+8340       205          14        92           9    -0.64      0.11      ---          ---     ---      ---           1.01       0.12           0.95       0.14
J1358+7855       172          36        36           6    -1.22      0.23      ---          ---     ---      ---          <0.17        ---          <0.83        ---
J1358+8319       212          57        47          16    -1.17      0.33      ---          ---     ---      ---          <0.14        ---          <0.64        ---
J1400+8609       196          45        46          14    -1.08      0.27      ---          ---     ---      ---          <0.15        ---          <0.66        ---
J1406+7828       249          15       216          11    -0.15      0.07        0           15    0.00     0.04           0.62       0.07           1.16       0.13
J1414+7905       287          22        71           6    -1.11      0.09        0            7    0.00     0.05           0.21       0.03          <0.42        ---
J1417+8059       361          35       102           7    -0.98      0.10        0            9    0.00     0.04          <0.08        ---          <0.29        ---
J1417+8529       167          14        43           4    -1.07      0.12      ---          ---     ---      ---          <0.18        ---          <0.70        ---
J1418+7810       200          18        57           6    -0.93      0.10      ---          ---     ---      ---          <0.15        ---          <0.52        ---
J1419+7600       629          39       172          12    -0.99      0.07        0           10    0.00     0.03          <0.05        ---          <0.17        ---
J1421+7513       254          29        53           6    -1.21      0.12      ---          ---     ---      ---           0.99       0.15           1.05       0.17
J1422+7607       172          16        40           3    -1.11      0.09      ---          ---     ---      ---          <0.17        ---          <0.76        ---
J1422+7704       348          26        58          13    -1.35      0.13        0            4    0.00     0.03           0.69       0.09          <0.51        ---
J1426+7946       267          15        52           7    -1.18      0.09        0            8    0.00     0.07          <0.11        ---          <0.57        ---
J1435+7605       974          47       408          17    -0.65      0.05      220           78    0.22     0.06           0.80       0.09           0.19       0.02
J1436+8003       159          16        47           7    -0.98      0.14      ---          ---     ---      ---          <0.19        ---          <0.63        ---
J1443+7707      1024          48       204           9    -1.22      0.05        0           11    0.00     0.02           0.34       0.04          <0.15        ---
J1444+7501       202          22        55           6    -0.94      0.12      ---          ---     ---      ---          <0.15        ---          <0.54        ---
J1447+7656       994          48       203          14    -1.21      0.06        0            8    0.00     0.02           0.06       0.01          <0.15        ---
J1453+8016       190          24        40           9    -1.24      0.20      ---          ---     ---      ---          <0.16        ---          <0.75        ---
J1500+7518       405          28        74           7    -1.31      0.09        0            9    0.00     0.05          <0.07        ---          <0.41        ---
J1502+8608       320          32        94          10    -0.91      0.10        0           12    0.00     0.06          <0.09        ---          <0.32        ---
J1503+8542       188          18        53           5    -0.98      0.11      ---          ---     ---      ---          <0.16        ---          <0.57        ---
J1504+8022       201          21        42           5    -1.20      0.10      ---          ---     ---      ---          <0.15        ---          <0.71        ---
J1506+8319       370          25       404          14     0.03      0.06      ---          ---     ---      ---           0.95       0.12           0.88       0.09
J1508+7528       178          19        46           3    -1.05      0.12      ---          ---     ---      ---          <0.17        ---          <0.66        ---
J1513+8143       436          33       110           6    -1.09      0.07        6            8    0.02     0.03          <0.07        ---          <0.27        ---
J1523+7645       165          12        63           6    -0.81      0.10      ---          ---     ---      ---           0.60       0.08          <0.47        ---
J1527+7850       215          30        58          10    -0.96      0.18      ---          ---     ---      ---          <0.14        ---          <0.52        ---
J1528+8217       204          21        65          12    -0.89      0.15      ---          ---     ---      ---           0.83       0.12           0.50       0.12
J1530+8251       222          21        56           8    -1.07      0.12      ---          ---     ---      ---          <0.14        ---          <0.54        ---
J1530+7844       194          11        45           5    -1.11      0.10      ---          ---     ---      ---          <0.15        ---          <0.67        ---
J1531+7706       343          23        49          12    -1.38      0.15        0            4    0.00     0.04           0.87       0.11           0.68       0.20
J1537+8154       390          27       157           9    -0.70      0.07       19           11    0.05     0.03           0.87       0.11           0.77       0.09
J1539+7814       150          14        41           4    -1.01      0.09      ---          ---     ---      ---           0.47       0.07          <0.73        ---
J1553+7517       142          15        33           7    -1.18      0.17      ---          ---     ---      ---          <0.21        ---          <0.90        ---
J1554+7938       170          15        46           4    -1.01      0.10      ---          ---     ---      ---          <0.18        ---          <0.65        ---
J1559+7816       153          15        21           3    -1.49      0.08      ---          ---     ---      ---          <0.20        ---          <1.00        ---
J1600+8747       145          18        50          10    -0.71      0.17      ---          ---     ---      ---          <0.21        ---          <0.60        ---
J1602+8015       519          38        77           9    -1.50      0.11      ---          ---     ---      ---          <0.06        ---          <0.39        ---
J1606+7658       180          13        73          11    -0.68      0.11      ---          ---     ---      ---          <0.17        ---           0.57       0.12
J1607+8501       627          67       207          32    -0.84      0.06      ---          ---     ---      ---           0.16       0.02           0.63       0.12
J1607+8201       207          16        38           6    -1.25      0.11      ---          ---     ---      ---          <0.14        ---          <0.80        ---
J1609+7939       933          43       388          16    -0.67      0.05      103           62    0.11     0.05           0.71       0.08           0.31       0.04
J1611+7911       205          27        39           8    -1.28      0.17      ---          ---     ---      ---          <0.15        ---          <0.78        ---
J1617+7624       198          19        51           4    -1.03      0.10      ---          ---     ---      ---          <0.15        ---          <0.59        ---
J1619+8549      1111          45       388          18    -0.81      0.05        0           22    0.00     0.03           0.10       0.01          <0.08        ---
J1624+8209       190          23        58           8    -0.89      0.14      ---          ---     ---      ---          <0.16        ---          <0.52        ---
J1624+8116       193          24        43           7    -1.14      0.18      ---          ---     ---      ---          <0.16        ---          <0.70        ---
J1625+7526       182          16        53           8    -0.94      0.13      ---          ---     ---      ---          <0.17        ---          <0.57        ---
J1632+8232      1144         110       614          82    -0.47      0.05      711           73    0.42     0.03           0.52       0.07           1.15       0.19
J1639+8631       577          34       198           8    -0.85      0.06       10           10    0.02     0.02           0.48       0.06           0.52       0.06
J1639+8805       187          42        45           7    -1.15      0.18      ---          ---     ---      ---          <0.16        ---          <0.67        ---
J1644+7547       199          20        50           6    -1.04      0.12      ---          ---     ---      ---          <0.15        ---          <0.60        ---
J1648+7546      1220          68       342          15    -0.95      0.06        0           19    0.00     0.02           0.07       0.01          <0.09        ---
J1651+7828       246          22        50           4    -1.21      0.10      ---          ---     ---      ---          <0.12        ---          <0.60        ---
J1654+7628       126          18        38           9    -0.86      0.19      ---          ---     ---      ---          <0.24        ---          <0.80        ---
J1655+7758       211          45        57          10    -1.00      0.22      ---          ---     ---      ---          <0.14        ---          <0.52        ---
J1657+7928       590          43       167          14    -0.94      0.09        0            8    0.00     0.02          <0.05        ---          <0.18        ---
J1701+7652       161          21        38           7    -1.09      0.18      ---          ---     ---      ---          <0.19        ---          <0.79        ---
J1705+8316       243          30        56           6    -1.17      0.13      ---          ---     ---      ---          <0.12        ---          <0.53        ---
J1705+7756       232          18       114           7    -0.56      0.08      ---          ---     ---      ---           0.48       0.06           0.74       0.09
J1706+7707       305          34       180          34    -0.40      0.08      ---          ---     ---      ---          <0.10        ---          <0.17        ---
J1708+8006       190          19        53           5    -1.00      0.11      ---          ---     ---      ---          <0.16        ---          <0.56        ---
J1713+8657       184           6        28           3    -1.37      0.08      ---          ---     ---      ---          <0.16        ---          <1.00        ---
J1714+7612       279          23        58           5    -1.22      0.09        1            5    0.01     0.04          <0.11        ---          <0.51        ---
J1723+7533       169          14        37           6    -1.14      0.13      ---          ---     ---      ---          <0.18        ---          <0.81        ---
J1723+7653       304          22       327          14     0.05      0.06        0           16    0.00     0.02           1.18       0.15           0.98       0.11
J1725+7708       424          26       121           7    -0.96      0.07        0            7    0.00     0.03           0.78       0.09           0.81       0.10
J1725+7726       728          39       254          14    -0.84      0.06        0           10    0.00     0.02           0.76       0.09           0.53       0.06
J1730+7949       577          27       107           7    -1.27      0.06        0            9    0.00     0.03          <0.05        ---          <0.28        ---
J1730+7848       151          13        52           5    -0.85      0.10      ---          ---     ---      ---          <0.20        ---          <0.58        ---
J1733+7758       154          15        53           5    -0.78      0.11      ---          ---     ---      ---          <0.20        ---          <0.57        ---
J1737+8445       232          23        48          10    -1.20      0.15        0            4    0.00     0.04          <0.13        ---          <0.62        ---
J1739+7553       196          21        71           7    -0.76      0.12      ---          ---     ---      ---          <0.15        ---          <0.42        ---
J1743+8004       220          22        56           5    -1.03      0.10      ---          ---     ---      ---          <0.14        ---          <0.54        ---
J1750+8147       267          24        49           4    -1.33      0.09        0            4    0.00     0.04          <0.11        ---          <0.61        ---
J1759+7507       152          16        39           4    -1.07      0.12      ---          ---     ---      ---           0.19       0.04          <0.78        ---
J1800+7828      1980         117      1889         140    -0.02      0.07     1738          152    0.30     0.03           0.93       0.11           1.04       0.13
J1803+7601       202          15        69           6    -0.81      0.09      ---          ---     ---      ---           0.47       0.06           0.67       0.11
J1803+8219       168          16        49           6    -0.94      0.13      ---          ---     ---      ---          <0.18        ---          <0.61        ---
J1809+7503       209          14        60           8    -0.95      0.10      ---          ---     ---      ---          <0.14        ---          <0.50        ---
J1822+8257       274          31       257          13    -0.10      0.09      ---          ---     ---      ---           1.09       0.17           0.80       0.09
J1822+8000       193          25        38           3    -1.24      0.14      ---          ---     ---      ---          <0.15        ---          <0.79        ---
J1822+8053       250          17        81           6    -0.88      0.08      ---          ---     ---      ---          <0.12        ---          <0.37        ---
J1823+7938       470          21       562          22     0.18      0.05      337           94    0.26     0.05           1.01       0.11           0.90       0.10
J1823+8212       140          16        49           5    -0.85      0.12      ---          ---     ---      ---          <0.21        ---          <0.62        ---
J1824+7630       207          14        76           6    -0.75      0.08      ---          ---     ---      ---          <0.14        ---          <0.40        ---
J1826+7944       237          11        64           5    -1.03      0.08      ---          ---     ---      ---          <0.13        ---          <0.47        ---
J1829+7801       124          31       ---         ---    -1.98      0.46      ---          ---     ---      ---          <0.24        ---            ---        ---
J1831+7901       219          16        58           9    -1.08      0.12      ---          ---     ---      ---          <0.14        ---          <0.52        ---
J1831+8416       162          11        58          12    -0.70      0.17      ---          ---     ---      ---          <0.18        ---          <0.51        ---
J1832+8049       234          26        78           8    -0.85      0.11      ---          ---     ---      ---           0.98       0.15           1.13       0.17
J1832+7515       122          27        24           2    -1.65      0.31      ---          ---     ---      ---          <0.24        ---          <1.00        ---
J1837+8514       439          36       116           9    -1.03      0.07        7            8    0.03     0.03          <0.07        ---          <0.26        ---
J1841+7648       178          13        31           6    -1.32      0.12      ---          ---     ---      ---          <0.17        ---          <0.98        ---
J1842+7946      7577         219      3661         145    -0.55      0.01      ---          ---     ---      ---           0.03       0.00           0.08       0.01
J1845+7652       379          26        87           6    -1.09      0.08        0            8    0.00     0.04          <0.08        ---          <0.35        ---
J1845+8150       419          57       113          25    -0.99      0.09        0            8     ---      ---          <0.07        ---          <0.27        ---
J1849+7519       227          18        47           7    -1.22      0.11      ---          ---     ---      ---          <0.13        ---          <0.64        ---
J1853+8610       200          15        55           7    -0.93      0.10      ---          ---     ---      ---          <0.15        ---          <0.55        ---
J1853+8437       159          23        30           4    -1.27      0.15      ---          ---     ---      ---          <0.19        ---          <1.00        ---
J1857+7746       269          18        69           7    -1.05      0.10        0            6    0.00     0.04          <0.11        ---          <0.43        ---
J1858+7710       147          22        31           6    -1.22      0.19      ---          ---     ---      ---          <0.20        ---          <0.97        ---
J1901+8623       257          18        60           6    -1.12      0.10      ---          ---     ---      ---           0.78       0.10           0.72       0.12
J1903+8536       594          26       168           6    -0.99      0.04        1            8    0.00     0.02          <0.05        ---          <0.18        ---
J1904+7632       128          19        33           6    -1.09      0.17      ---          ---     ---      ---          <0.23        ---          <0.91        ---
J1904+7648       211          22        58           4    -1.10      0.12      ---          ---     ---      ---           0.17       0.03           0.55       0.10
J1906+8100       366          41        88          16    -1.08      0.07      ---          ---     ---      ---          <0.08        ---          <0.34        ---
J1909+7813       310          36        83           6    -1.02      0.10        0            4    0.00     0.02           0.90       0.14           0.80       0.11
J1912+8026       187          13        52           7    -0.93      0.10      ---          ---     ---      ---          <0.16        ---          <0.58        ---
J1922+7918       177          23        25           4    -1.54      0.12      ---          ---     ---      ---          <0.17        ---          <1.00        ---
J1922+7755       101          11       ---         ---    -1.82      0.19      ---          ---     ---      ---          <0.30        ---            ---        ---
J1934+7956       450          34        85           6    -1.24      0.09        0           11    0.00     0.05          <0.07        ---          <0.35        ---
J1935+8130       425          22       356          16    -0.09      0.06       17           22    0.02     0.03           1.05       0.12           0.74       0.08
J1936+7516       166          17        38           6    -1.21      0.14      ---          ---     ---      ---          <0.18        ---          <0.79        ---
J1937+8356       385          47       292          10    -0.26      0.10       41           12    0.08     0.02           0.66       0.10           0.72       0.08
J1939+7737       149          26        28           9    -1.45      0.29      ---          ---     ---      ---          <0.20        ---          <1.00        ---
J1941+8501       541          43       138          18    -1.03      0.05      ---          ---     ---      ---          <0.06        ---          <0.22        ---
J1943+7858       317          24       109          10    -0.77      0.09        0           11    0.00     0.04          <0.10        ---          <0.28        ---
J1943+7632       200          18        37           7    -1.35      0.13      ---          ---     ---      ---          <0.15        ---          <0.81        ---
J1943+7841       204          25        60           8    -0.94      0.14      ---          ---     ---      ---          <0.15        ---          <0.50        ---
J1944+7816       319          19        68          15    -1.21      0.11       14           17    0.13     0.11          <0.09        ---          <0.44        ---
J1945+7515       222          24        39           9    -1.33      0.15      ---          ---     ---      ---          <0.14        ---          <0.76        ---
J1945+8257       123          12        40          10    -0.66      0.14      ---          ---     ---      ---          <0.24        ---          <0.75        ---
J1949+7654       307          21        76           7    -1.11      0.09        0            8    0.00     0.05          <0.10        ---          <0.39        ---
J1957+8417       236          48        58           5    -1.11      0.18      ---          ---     ---      ---          <0.13        ---          <0.52        ---
J1958+7711       240          29        52           7    -1.17      0.13      ---          ---     ---      ---          <0.12        ---          <0.57        ---
J2000+8213       181          24        53           9    -0.92      0.17      ---          ---     ---      ---          <0.17        ---          <0.56        ---
J2003+7814       142          20       ---         ---    -1.88      0.29      ---          ---     ---      ---          <0.21        ---            ---        ---
J2004+7623       155          20        43           8    -1.04      0.20      ---          ---     ---      ---          <0.19        ---          <0.70        ---
J2005+7752      1069          62      1269          97     0.13      0.07      909          111    0.33     0.03           1.10       0.13           0.92       0.12
J2007+7942       164          21        35           3    -1.14      0.12      ---          ---     ---      ---           0.42       0.07          <0.85        ---
J2011+8811       224          45        54           7    -1.12      0.16      ---          ---     ---      ---          <0.13        ---          <0.56        ---
J2013+7646       156          22        39           8    -1.08      0.17      ---          ---     ---      ---          <0.19        ---          <0.78        ---
J2021+7833       142           8        36           4    -1.00      0.08      ---          ---     ---      ---          <0.21        ---          <0.82        ---
J2022+7611       438          24       515          22     0.13      0.06      791          107    0.49     0.04           1.22       0.14           0.98       0.11
J2023+8354       185          19        50           8    -0.95      0.14      ---          ---     ---      ---          <0.16        ---          <0.61        ---
J2024+8407       165          19        39           5    -1.08      0.13      ---          ---     ---      ---          <0.18        ---          <0.77        ---
J2039+7612       172          20        49           6    -0.94      0.13      ---          ---     ---      ---          <0.17        ---          <0.61        ---
J2042+7508      1055          58       339          27    -0.86      0.03      ---          ---     ---      ---           0.23       0.03           0.63       0.08
J2043+8635       148          24        32           5    -1.17      0.17      ---          ---     ---      ---          <0.20        ---          <0.94        ---
J2045+7625       608          31       204           9    -0.86      0.06       26           12    0.06     0.03           0.15       0.02           0.43       0.05
J2050+7526       340          32        81           9    -1.09      0.11        0           10    0.00     0.06          <0.09        ---          <0.37        ---
J2056+7514       168          12        36           6    -1.21      0.13      ---          ---     ---      ---          <0.18        ---          <0.82        ---
J2102+7653       138          15        29           4    -1.21      0.14      ---          ---     ---      ---          <0.22        ---          <1.00        ---
J2104+7633      2238         102       423          16    -1.25      0.05        4           19    0.00     0.02          <0.01        ---          <0.07        ---
J2108+7752       226          19        66           6    -0.92      0.10      ---          ---     ---      ---          <0.13        ---          <0.46        ---
J2109+8021       314          21       140          12    -0.66      0.09      ---          ---     ---      ---           0.13       0.02           0.43       0.06
J2109+8255       150          50        41           4    -1.03      0.22      ---          ---     ---      ---          <0.20        ---          <0.74        ---
J2113+7720       214          17        44           5    -1.20      0.10      ---          ---     ---      ---          <0.14        ---          <0.68        ---
J2114+8204       333          23       346          12    -0.02      0.06       31           17    0.05     0.03           0.70       0.09           0.67       0.07
J2118+7511       735          32       127           9    -1.33      0.03       31           17     ---      ---          <0.04        ---          <0.24        ---
J2119+7657       268          28        82          10    -0.91      0.13        0           12    0.00     0.07          <0.11        ---          <0.37        ---
J2129+8453       759          47       153           8    -1.25      0.06        0           10    0.00     0.03          <0.04        ---          <0.20        ---
J2130+8357      1218          57       346          15    -0.96      0.05        0           14    0.00     0.02          <0.03        ---           0.12       0.02
J2131+8430       587          45       215           9    -0.81      0.07        0           12    0.00     0.02           0.98       0.12           0.79       0.09
J2132+7930       174          21        43           7    -1.02      0.17      ---          ---     ---      ---          <0.17        ---          <0.70        ---
J2133+7613       151          14        41           3    -1.04      0.10      ---          ---     ---      ---          <0.20        ---          <0.74        ---
J2133+8239       732          53       387          22    -0.50      0.08      164           64    0.20     0.06           0.55       0.07           0.61       0.07
J2136+7638       269          25        81          10    -0.93      0.12      ---          ---     ---      ---          <0.11        ---          <0.37        ---
J2139+8658       202          19        52           6    -1.01      0.10      ---          ---     ---      ---          <0.15        ---          <0.57        ---
J2139+8339       303          21       104           4    -0.85      0.06        0            7    0.00     0.03          <0.10        ---          <0.29        ---
J2140+7505       196          11        45          12    -1.01      0.10      ---          ---     ---      ---           0.23       0.04           0.64       0.19
J2144+8147       133          14        30           6    -1.02      0.17      ---          ---     ---      ---          <0.23        ---          <1.00        ---
J2146+7536       172          11        38           7    -1.07      0.12      ---          ---     ---      ---          <0.17        ---          <0.79        ---
J2149+7540       359          41       107           6    -0.86      0.09        5            8    0.02     0.04          <0.08        ---           0.38       0.06
J2156+8337       462          27       217           9    -0.60      0.06        0           13    0.00     0.03           0.82       0.10           0.57       0.07
J2157+7646       488          32       133          12    -0.99      0.08        0            8    0.00     0.03          <0.06        ---          <0.23        ---
J2158+7722       375          25       103           6    -0.97      0.07      ---          ---     ---      ---          <0.08        ---          <0.29        ---
J2200+7535       206          16        49           8    -1.06      0.12      ---          ---     ---      ---          <0.15        ---          <0.61        ---
J2209+8353       372          33        89           7    -1.12      0.09        0            9    0.00     0.05          <0.08        ---          <0.34        ---
J2217+7858       238          19        76           6    -0.88      0.09      ---          ---     ---      ---          <0.13        ---          <0.40        ---
J2223+7631       230          15        47           5    -1.23      0.09      ---          ---     ---      ---          <0.13        ---          <0.64        ---
J2228+7532       455          30       138          10    -0.92      0.08        0           13    0.00     0.04          <0.07        ---          <0.22        ---
J2232+8039       168          20        41           6    -1.07      0.14      ---          ---     ---      ---          <0.18        ---          <0.74        ---
J2236+7648       174          28        33           4    -1.29      0.17      ---          ---     ---      ---          <0.17        ---          <0.92        ---
J2236+8815       240          16        64           6    -1.00      0.09      ---          ---     ---      ---          <0.12        ---          <0.47        ---
J2238+8148       342          46       115          25    -0.83      0.09      ---          ---     ---      ---          <0.09        ---          <0.26        ---
J2242+8224       374          18       188          10    -0.55      0.06      ---          ---     ---      ---           0.88       0.10           0.57       0.07
J2247+8555       346          19        85          13    -0.94      0.09        0            8    0.00     0.04          <0.09        ---          <0.35        ---
J2248+7718       152          18        41           6    -0.97      0.15      ---          ---     ---      ---           0.80       0.13          <0.72        ---
J2249+7601       148          12        32           6    -1.15      0.13      ---          ---     ---      ---          <0.20        ---          <0.94        ---
J2250+7619       153          21        35           3    -1.11      0.11      ---          ---     ---      ---          <0.20        ---          <0.85        ---
J2251+8013       175          18        60           4    -0.83      0.10      ---          ---     ---      ---          <0.17        ---          <0.50        ---
J2301+7954       266          31        63           6    -1.08      0.12        0            8    0.00     0.06          <0.11        ---          <0.48        ---
J2301+8200       274          53        82           5    -0.97      0.11        0            5    0.00     0.03           0.49       0.11          <0.36        ---
J2310+8857       ---         ---       111          15    -0.43      0.49      ---          ---     ---      ---            ---        ---           0.83       0.15
J2317+7554       174          28        36           4    -1.18      0.16      ---          ---     ---      ---          <0.17        ---          <0.83        ---
J2322+7523       161          33        34           5    -1.10      0.21      ---          ---     ---      ---          <0.19        ---          <0.88        ---
J2325+7917       861          48       264          10    -0.90      0.05        0           12    0.00     0.02           0.91       0.10           0.65       0.07
J2326+7813       235          23        71           6    -0.90      0.11      ---          ---     ---      ---          <0.13        ---          <0.42        ---
J2326+8231       639          36       130          11    -1.16      0.07        0           15    0.00     0.05          <0.05        ---          <0.23        ---
J2328+7617       264          60        59           9    -1.19      0.21        0            9    0.00     0.07          <0.11        ---          <0.51        ---
J2329+8131       249          20        53          10    -1.20      0.12      ---          ---     ---      ---           0.16       0.03          <0.57        ---
J2330+7742       331          27        84           9    -1.03      0.10      ---          ---     ---      ---          <0.09        ---           0.33       0.07
J2332+7801       243          60       ---         ---    -2.70      0.70      ---          ---     ---      ---          <0.12        ---            ---        ---
J2333+8623       177          15        66          15    -0.68      0.12      ---          ---     ---      ---          <0.17        ---          <0.46        ---
J2344+8226      2677         109       815          25    -0.91      0.04      262           51    0.17     0.03           0.76       0.08           0.49       0.05
J2348+8038       168          23        38           5    -1.22      0.15      ---          ---     ---      ---          <0.18        ---          <0.79        ---
J2349+7517       282          22       122           5    -0.65      0.07        0            9    0.00     0.04           0.14       0.02           0.29       0.04
J2349+7913       153          28        41           6    -1.00      0.17      ---          ---     ---      ---          <0.20        ---          <0.73        ---
J2354+8047       324          31        65           8    -1.27      0.14        0            6    0.00     0.04          <0.09        ---          <0.46        ---
J2355+7954      1104          79       181          19    -1.37      0.04        0            6     ---      ---          <0.03        ---          <0.17        ---
J2356+8152       611          51       591          38    -0.06      0.08      628          104    0.44     0.04           0.79       0.10           0.73       0.09
J2358+8142       216          24        81           9    -0.76      0.13      ---          ---     ---      ---           0.34       0.06          <0.37        ---

